Interference Bounds and Merge-Aware Training Dynamics for Composable Fine-Tuned Models

Combining fine-tuned models by composing their parameter updates has become a standard alternative to multi-task training. We formalize composability as a property of a collection of task vectors and prove that the excess loss of the merged model is controlled by an interference functional of the cross-task curvature overlap and the signed alignment of the updates. In the quadratic regime this functional equals the excess loss, giving a criterion that is necessary as well as sufficient and that measures the angle between task vectors in the curvature metric rather than the Euclidean one. Fine-tuning under a curvature-guided regularizer -- constructed from curvature statistics of the kind memory-efficient optimizers maintain -- keeps displacement in the base curvature metric below a ceiling set by the penalty coefficient at every iterate, at the standard $O(1/\sqrt{T})$ non-convex rate. Under a single Loewner comparison between the base statistic and the task curvatures, this control converts into a ceiling on the interference functional, inversely proportional to the penalty coefficient, so that the curvature term of the bound is controlled during training. A first-order term, present because regularized solutions are not stationary for the task loss, is not reduced in the same way. Experiments on an exact non-quadratic model confirm the budget and the ceiling, show the first-order term dominating for strong penalties, and find the curvature-guided penalty slightly better than an isotropic one. In a three-seed transformer study the functional is rank-correlated with merging degradation, but no more strongly than the Euclidean displacement norm.

==> anc/README.md <==
# Code for "Interference Bounds and Merge-Aware Training Dynamics for Composable Fine-Tuned Models"

Three numerical studies. All seeds are fixed in the code.

| Study | File | Needs | Run time |
|---|---|---|---|
| 1. Tightness of the bound on a non-quadratic model (Fig. 6) | `study1_bound_nonquadratic.py` | numpy, matplotlib | about a minute |
| 2. Budget, ceiling and frontier, logistic regression (Figs. 7, 8) | `study2_logistic_budget.py` | numpy, matplotlib | a few minutes |
| 3. BERT-base / GLUE (Figs. 9, 10, Table 2) | `study3_bert_glue.ipynb` | GPU, torch, transformers, datasets | about 3.2 hours per seed on a T4 |

## Running

```
pip install -r requirements.txt
python study2_logistic_budget.py       # fig2_budget_tradeoff, fig5_penalty_comparison, study2_results.json
python study1_bound_nonquadratic.py    # fig1_bound_nonquadratic, study1_results.json (imports the model from study 2)
python make_study3_figs.py results/study3_results.json   # fig3_omega_predicts.pdf, fig4_regularized_shift.pdf
```

Study 3: open the notebook (Colab with a T4 GPU works), run once with `CFG.DRY_RUN = True`, then set
`CFG.DRY_RUN = False` and `CFG.SEEDS = [20260810, 20260811, 20260812]` and run all cells. Each finished
seed is saved and skipped on re-run. Outputs go to `CFG.OUT_DIR` (Google Drive when mounted).

## Stored results (`results/`)

- `study1_results.json`, `study2_results.json`: output of the two scripts above.
- `study3_results.json`: the three-seed run reported in the paper (13 Nov 2026).

## Headline numbers

Study 1: bound holds in all 40 cases at every scale; median relative error of the curvature term 2.9% at
s = 0.1, 22% at s = 1.

Study 2: base 1.2336, jointly trained optimum 0.9108, unregularised merge 0.9280, best merge 0.9232 at
mu = 0.19; curvature penalty better than isotropic in 20 of 24 problems; c between 2.4 and 5.4.

Study 3: Spearman 0.296 +/- 0.077 for the functional, 0.392 +/- 0.035 for the Euclidean baseline.


==> anc/make_study3_figs.py <==
"""Draws Figures 3 and 4 of the paper from study3_results.json (multi-seed).
Usage: python make_study3_figs.py [path/to/study3_results.json]
Writes fig3_omega_predicts.pdf and fig4_regularized_shift.pdf to the current directory."""
import json, sys
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

path = sys.argv[1] if len(sys.argv) > 1 else "study3_results.json"
r = json.load(open(path))
seeds = [str(s) for s in r["seeds"]]
rows = [x for s in seeds for x in r["by_seed"][s]["rowsA"]]
A = [r["by_seed"][s]["analysis_A"] for s in seeds]
ops = {"task_arith": ("o", "task arithmetic"), "fisher": ("s", "Fisher"), "ties": ("^", "TIES"), "dare": ("D", "DARE")}

fig, (a1, a2) = plt.subplots(1, 2, figsize=(11, 4.3))
pred = np.array([x["pred_excess_diag"] for x in rows]); obs = np.array([x["obs_excess_loss"] for x in rows])
floor = 1e-3
for op, (mk, lab) in ops.items():
    ix = np.array([x["op"] == op for x in rows])
    a1.scatter(pred[ix], np.maximum(obs[ix], floor), marker=mk, s=22, alpha=0.7, label=lab)
a1.axhline(floor, color="gray", lw=0.7, ls=":")
a1.set_xscale("log"); a1.set_yscale("log")
a1.set_xlabel(r"predicted excess loss  $\frac{1}{2}\widehat{\Omega}_k$")
a1.set_ylabel(r"observed excess loss  $\mathcal{L}_k(\theta_m)-\mathcal{L}_k(\theta_k)$")
a1.set_title(f"{len(rows)} merge evaluations, {len(seeds)} seeds"); a1.legend(fontsize=8, loc="upper left"); a1.grid(alpha=0.3, which="both")

groups = [("all", lambda a: (a["spearman_diag"]["rho"], a["spearman_dnorm_baseline"]["rho"]))]
for w in ("0.5", "1.0"):
    groups.append((f"$w={w}$", lambda a, w=w: (a["by_w"][w]["omega"]["rho"], a["by_w"][w]["dnorm"]["rho"])))
for op, (_, lab) in ops.items():
    groups.append((lab, lambda a, op=op: (a["by_op"][op]["omega"]["rho"], a["by_op"][op]["dnorm"]["rho"])))
x = np.arange(len(groups)); wd = 0.38
om = np.array([[g[1](a)[0] for a in A] for g in groups]); dn = np.array([[g[1](a)[1] for a in A] for g in groups])
sd = lambda v: v.std(axis=1, ddof=1) if v.shape[1] > 1 else np.zeros(len(v))
a2.bar(x - wd / 2, om.mean(1), wd, yerr=sd(om), capsize=2, color="#d62728", label=r"$\widehat{\Omega}_k$ (curvature-weighted)")
a2.bar(x + wd / 2, dn.mean(1), wd, yerr=sd(dn), capsize=2, color="#7f7f7f", label=r"$\|d_k\|^2$ (Euclidean baseline)")
a2.axhline(0, color="k", lw=0.6); a2.axvline(0.5, color="gray", lw=0.6, ls=":"); a2.axvline(2.5, color="gray", lw=0.6, ls=":")
a2.set_xticks(x); a2.set_xticklabels([g[0] for g in groups], fontsize=8, rotation=20)
a2.set_ylabel("Spearman rank correlation with observed excess loss")
a2.set_title("Mean and standard deviation over seeds"); a2.legend(fontsize=8); a2.grid(alpha=0.3, axis="y")
fig.tight_layout(); fig.savefig("fig3_omega_predicts.pdf", bbox_inches="tight")

B = r["across_seeds"]["experiment_B"]; mus = sorted({b["mu"] for b in B}); xp = np.arange(len(mus))
fig, axes = plt.subplots(1, 2, figsize=(11, 4.0))
pairs = []
for b in B:
    if b["pair"] not in pairs: pairs.append(b["pair"])
for i, pair in enumerate(pairs):
    sel = sorted([b for b in B if b["pair"] == pair], key=lambda b: b["mu"]); off = (i - 2) * 0.05
    axes[0].errorbar(xp + off, [b["max_pred_excess_mean"] for b in sel], yerr=[b["max_pred_excess_sd"] for b in sel], marker="o", ms=4, capsize=2, label=pair.upper())
    axes[1].errorbar(xp + off, [b["max_obs_excess_mean"] for b in sel], yerr=[b["max_obs_excess_sd"] for b in sel], marker="s", ms=4, capsize=2, label=pair.upper())
axes[0].set_yscale("log"); axes[1].axhline(0, color="0.5", lw=0.7)
for ax, ttl, yl in ((axes[0], "criterion value", r"$\max_k \frac{1}{2}\widehat{\Omega}_k$"),
                    (axes[1], "observed degradation", r"$\max_k\,[\mathcal{L}_k(\theta_m)-\mathcal{L}_k(\theta_k)]$")):
    ax.set_xticks(xp); ax.set_xticklabels([f"{m:g}" for m in mus]); ax.set_xlabel(r"penalty coefficient $\mu$")
    ax.set_ylabel(yl); ax.set_title(ttl + f" (mean $\\pm$ s.d., {len(seeds)} seeds)"); ax.grid(alpha=0.3)
axes[0].legend(fontsize=8)
fig.tight_layout(); fig.savefig("fig4_regularized_shift.pdf", bbox_inches="tight")
print("wrote fig3_omega_predicts.pdf, fig4_regularized_shift.pdf")


==> anc/requirements.txt <==
numpy
scipy
matplotlib
# Study 3 only (GPU recommended):
torch
transformers
datasets
scikit-learn


==> anc/results/study1_results.json <==
{
 "n_cases": 40,
 "bound_holds_everywhere": true,
 "max_eps_g": 2.7795634940719598e-14,
 "quadratic_sanity_max_abs_error": 2.842170943040401e-14,
 "table": [
  {
   "s": 0.10327928399398358,
   "rel_gap_median": 0.02852110832801946,
   "rel_gap_p90": 0.06256390746069886,
   "frac_omega_overestimates": 0.225,
   "slack_median": 1.078512191749701,
   "slack_p90": 1.1935881164364448
  },
  {
   "s": 0.2535235470480591,
   "rel_gap_median": 0.07052315003781351,
   "rel_gap_p90": 0.15942436933911056,
   "frac_omega_overestimates": 0.225,
   "slack_median": 1.1944060946100767,
   "slack_p90": 1.5175439197675396
  },
  {
   "s": 0.5200227811861408,
   "rel_gap_median": 0.13579539173518113,
   "rel_gap_p90": 0.3396809732523344,
   "frac_omega_overestimates": 0.25,
   "slack_median": 1.409231573834841,
   "slack_p90": 2.0157476615604226
  },
  {
   "s": 0.9750478487491917,
   "rel_gap_median": 0.22310623449582662,
   "rel_gap_p90": 0.6166083536971587,
   "frac_omega_overestimates": 0.3,
   "slack_median": 1.7991828792948272,
   "slack_p90": 2.597389273837474
  },
  {
   "s": 2.0,
   "rel_gap_median": 0.3825648404782908,
   "rel_gap_p90": 0.6928749742865415,
   "frac_omega_overestimates": 0.325,
   "slack_median": 2.526030723633948,
   "slack_p90": 4.354547197968092
  }
 ],
 "largest_s_with_gap_below_10pct_median": 0.36309505646883583,
 "norm_tau_median": 2.003688308470282
}

==> anc/results/study2_results.json <==
{
 "base_pooled_loss": 1.2335805301568423,
 "joint_pooled_loss": 0.910828739056391,
 "base_own_loss": {
  "A": 1.6069043840176642,
  "B": 0.8602566762960204
 },
 "merge_weight": 0.5,
 "budget_max_violation": {
  "A|mu=0.5": 0.0,
  "B|mu=0.5": 0.0,
  "A|mu=2": 0.0,
  "B|mu=2": 0.0,
  "A|mu=8": 0.0,
  "B|mu=8": 0.0
 },
 "unregularized": {
  "own_loss": 0.7869428576648645,
  "merged_pooled_loss": 0.9280000055374662
 },
 "S0_rank": 10,
 "S0_dim": 15,
 "sweep_curvature": [
  {
   "mu": 0.05,
   "own_loss": 0.7873152701404669,
   "merged_pooled_loss": 0.9251544809452925,
   "grad_norm_J": 2.8670801410496615e-16,
   "dec": {
    "A": {
     "excess": 0.1870701572910225,
     "first_order": 0.010175106064981976,
     "half_omega": 0.2123985593192477,
     "first_order_bound": 1.006953763503282,
     "grad_norm_task": 0.01278685734899091,
     "bracket": 0.6601008014937526,
     "half_ceiling": 47.2779572080753
    },
    "B": {
     "excess": 0.08860826431862878,
     "first_order": 0.007796385272059429,
     "half_omega": 0.05416248386843018,
     "first_order_bound": 0.7359785090274964,
     "grad_norm_task": 0.011620913578447035,
     "bracket": 0.6601008014937526,
     "half_ceiling": 47.2779572080753
    }
   },
   "c": 5.425105490694324,
   "null_leak": 1.5052149255454044e-16
  },
  {
   "mu": 0.07008057923220268,
   "own_loss": 0.7876228325127796,
   "merged_pooled_loss": 0.9244710728616103,
   "grad_norm_J": 2.937002227161394e-16,
   "dec": {
    "A": {
     "excess": 0.18397779161737504,
     "first_order": 0.01388940326004678,
     "half_omega": 0.20368482169642146,
     "first_order_bound": 1.0064013082208079,
     "grad_norm_task": 0.017678587338488094,
     "bracket": 0.659848186758848,
     "half_ceiling": 33.5379750660119
    },
    "B": {
     "excess": 0.08971868908028624,
     "first_order": 0.010286645878264247,
     "half_omega": 0.0536220239158297,
     "first_order_bound": 0.7351972100549506,
     "grad_norm_task": 0.015925939324263085,
     "bracket": 0.659848186758848,
     "half_ceiling": 33.5379750660119
    }
   },
   "c": 5.398168852895491,
   "null_leak": 1.2522627737324087e-16
  },
  {
   "mu": 0.09822575171042071,
   "own_loss": 0.7881637387988143,
   "merged_pooled_loss": 0.9238034798390554,
   "grad_norm_J": 2.9848501291755503e-16,
   "dec": {
    "A": {
     "excess": 0.1803953933778617,
     "first_order": 0.01880050543675707,
     "half_omega": 0.19293237822717652,
     "first_order_bound": 1.0054118750102115,
     "grad_norm_task": 0.024327450066729782,
     "bracket": 0.6594067134273705,
     "half_ceiling": 23.728735310682826
    },
    "B": {
     "excess": 0.09088408870262066,
     "first_order": 0.013338159726677191,
     "half_omega": 0.052842485316235976,
     "first_order_bound": 0.7338569798421336,
     "grad_norm_task": 0.021697680243442898,
     "bracket": 0.6594067134273705,
     "half_ceiling": 23.728735310682826
    }
   },
   "c": 5.360350946380385,
   "null_leak": 1.1560196452349824e-16
  },
  {
   "mu": 0.13767435150769614,
   "own_loss": 0.7890964476998797,
   "merged_pooled_loss": 0.9232942104826363,
   "grad_norm_J": 3.0765783623371007e-16,
   "dec": {
    "A": {
     "excess": 0.1764556195414524,
     "first_order": 0.02518176455518776,
     "half_omega": 0.18002427227234552,
     "first_order_bound": 1.0036687733310399,
     "grad_norm_task": 0.0332774832857651,
     "bracket": 0.6586510216465855,
     "half_ceiling": 16.72362140578363
    },
    "B": {
     "excess": 0.09193990602406077,
     "first_order": 0.016938395273933867,
     "half_omega": 0.05172694330759676,
     "first_order_bound": 0.7316158999333234,
     "grad_norm_task": 0.029359332295722573,
     "bracket": 0.6586510216465855,
     "half_ceiling": 16.72362140578363
    }
   },
   "c": 5.307287656889766,
   "null_leak": 8.331402658762664e-17
  },
  {
   "mu": 0.1929659659815444,
   "own_loss": 0.7906747167071683,
   "merged_pooled_loss": 0.9231767523838215,
   "grad_norm_J": 2.6667680399273133e-16,
   "dec": {
    "A": {
     "excess": 0.1723828653306938,
     "first_order": 0.03329566417512665,
     "half_omega": 0.16496868933616773,
     "first_order_bound": 1.0006471244243698,
     "grad_norm_task": 0.045182343090595045,
     "bracket": 0.6573824759504746,
     "half_ceiling": 11.719333485691918
    },
    "B": {
     "excess": 0.09262120602261259,
     "first_order": 0.020990610455420975,
     "half_omega": 0.050153136609267554,
     "first_order_bound": 0.7279597543227354,
     "grad_norm_task": 0.03941412818563941,
     "bracket": 0.6573824759504746,
     "half_ceiling": 11.719333485691918
    }
   },
   "c": 5.232959638261968,
   "null_leak": 8.985828649457746e-17
  },
  {
   "mu": 0.2704633333617629,
   "own_loss": 0.7932996067008093,
   "merged_pooled_loss": 0.9238100753668296,
   "grad_norm_J": 2.669311528569185e-16,
   "dec": {
    "A": {
     "excess": 0.16846570399369787,
     "first_order": 0.04333821743211283,
     "half_omega": 0.1479146874562232,
     "first_order_bound": 0.9954902059881687,
     "grad_norm_task": 0.060790820002593254,
     "bracket": 0.655289487567243,
     "half_ceiling": 8.143495336979413
    },
    "B": {
     "excess": 0.09255523333834248,
     "first_order": 0.02528585932508658,
     "half_omega": 0.04797956953277623,
     "first_order_bound": 0.722127044076391,
     "grad_norm_task": 0.05243427653573834,
     "bracket": 0.655289487567243,
     "half_ceiling": 8.143495336979413
    }
   },
   "c": 5.129237946283176,
   "null_leak": 1.561555386918675e-16
  },
  {
   "mu": 0.3790845412612935,
   "own_loss": 0.7975963707214747,
   "merged_pooled_loss": 0.9257282231823687,
   "grad_norm_J": 2.5601794633122594e-16,
   "dec": {
    "A": {
     "excess": 0.16498544898485346,
     "first_order": 0.05534982740301673,
     "half_omega": 0.1291586278112011,
     "first_order_bound": 0.9868251596120079,
     "grad_norm_task": 0.08090179625295435,
     "bracket": 0.6518869893642094,
     "half_ceiling": 5.588885452287945
    },
    "B": {
     "excess": 0.09127825593693462,
     "first_order": 0.029485726615314307,
     "half_omega": 0.0450622725938341,
     "first_order_bound": 0.7130014279973236,
     "grad_norm_task": 0.0690251796780464,
     "bracket": 0.6518869893642094,
     "half_ceiling": 5.588885452287945
    }
   },
   "c": 4.985591102730583,
   "null_leak": 1.3924800408996068e-16
  },
  {
   "mu": 0.5313292845913055,
   "own_loss": 0.8045179657711108,
   "merged_pooled_loss": 0.9297090891320291,
   "grad_norm_J": 2.4225222165955907e-16,
   "dec": {
    "A": {
     "excess": 0.1620937443201904,
     "first_order": 0.06908183491196927,
     "half_omega": 0.10915854760582397,
     "first_order_bound": 0.9725131554466088,
     "grad_norm_task": 0.10626299637072492,
     "bracket": 0.6464295469486618,
     "half_ceiling": 3.766795415527864
    },
    "B": {
     "excess": 0.0882885024016461,
     "first_order": 0.033128602253705224,
     "half_omega": 0.041284917599752016,
     "first_order_bound": 0.6989714812264002,
     "grad_norm_task": 0.0897453435237988,
     "bracket": 0.6464295469486618,
     "half_ceiling": 3.766795415527864
    }
   },
   "c": 4.789535409234547,
   "null_leak": 1.0554957103229165e-16
  },
  {
   "mu": 0.744717280543811,
   "own_loss": 0.8154528690100447,
   "merged_pooled_loss": 0.9368460145015192,
   "grad_norm_J": 2.5122180934413354e-16,
   "dec": {
    "A": {
     "excess": 0.15963689397530456,
     "first_order": 0.08381194996152003,
     "half_omega": 0.08856737079643764,
     "first_order_bound": 0.9493808779289632,
     "grad_norm_task": 0.13737155486628158,
     "bracket": 0.637805672147262,
     "half_ceiling": 2.474222562688288
    },
    "B": {
     "excess": 0.08314939700764445,
     "first_order": 0.03567883404184828,
     "half_omega": 0.03660218014088673,
     "first_order_bound": 0.6778034237639198,
     "grad_norm_task": 0.11495451019264302,
     "bracket": 0.637805672147262,
     "half_ceiling": 2.474222562688288
    }
   },
   "c": 4.529533124006589,
   "null_leak": 1.0753432558911232e-16
  },
  {
   "mu": 1.0438043676948214,
   "own_loss": 0.8322516045664536,
   "merged_pooled_loss": 0.9485506938717048,
   "grad_norm_J": 2.9621738732272135e-16,
   "dec": {
    "A": {
     "excess": 0.15693768854126655,
     "first_order": 0.09812438423267877,
     "half_omega": 0.06826188403540902,
     "first_order_bound": 0.9131181000235886,
     "grad_norm_task": 0.17413277294920756,
     "bracket": 0.6244612235851101,
     "half_ceiling": 1.5714102905903282
    },
    "B": {
     "excess": 0.0756604900692357,
     "first_order": 0.036646910325114336,
     "half_omega": 0.03109254165429831,
     "first_order_bound": 0.646689179022063,
     "grad_norm_task": 0.14457182004627206,
     "bracket": 0.6244612235851101,
     "half_ceiling": 1.5714102905903282
    }
   },
   "c": 4.206275856751576,
   "null_leak": 1.4135676372038346e-16
  },
  {
   "mu": 1.4630082938631224,
   "own_loss": 0.8569802137598849,
   "merged_pooled_loss": 0.9663301680893827,
   "grad_norm_J": 3.4846932491809074e-16,
   "dec": {
    "A": {
     "excess": 0.152610175122315,
     "first_order": 0.10974506047665196,
     "half_omega": 0.049317446385554825,
     "first_order_bound": 0.8587727941827026,
     "grad_norm_task": 0.21539259677508757,
     "bracket": 0.6044771680725782,
     "half_ceiling": 0.9667506048650149
    },
    "B": {
     "excess": 0.06608973353668057,
     "first_order": 0.03579539222392066,
     "half_omega": 0.02501205816546401,
     "first_order_bound": 0.6027977927014733,
     "grad_norm_task": 0.17778841723046987,
     "bracket": 0.6044771680725782,
     "half_ceiling": 0.9667506048650149
    }
   },
   "c": 3.8708062838891544,
   "null_leak": 7.966316282164791e-17
  },
  {
   "mu": 2.050569373108884,
   "own_loss": 0.8911482373666205,
   "merged_pooled_loss": 0.9911589226235553,
   "grad_norm_J": 4.038532009323266e-16,
   "dec": {
    "A": {
     "excess": 0.1446820887372613,
     "first_order": 0.11572482714150013,
     "half_omega": 0.03291035870114671,
     "first_order_bound": 0.7824767205154526,
     "grad_norm_task": 0.2585420034827378,
     "bracket": 0.5759988404409633,
     "half_ceiling": 0.5829596615538756
    },
    "B": {
     "excess": 0.05533928177660841,
     "first_order": 0.03334103100336208,
     "half_omega": 0.018824276579634175,
     "first_order_bound": 0.5446219362418846,
     "grad_norm_task": 0.21290213605247088,
     "bracket": 0.5759988404409633,
     "half_ceiling": 0.5829596615538756
    }
   },
   "c": 3.6030455509951715,
   "null_leak": 9.476881064572676e-17
  },
  {
   "mu": 2.874101788465707,
   "own_loss": 0.934398316552947,
   "merged_pooled_loss": 1.0225221679337382,
   "grad_norm_J": 5.087194331685476e-16,
   "dec": {
    "A": {
     "excess": 0.13150642337248275,
     "first_order": 0.11353042623110252,
     "half_omega": 0.020093247452335976,
     "first_order_bound": 0.6845982555246128,
     "grad_norm_task": 0.29970615444460813,
     "bracket": 0.5381333127883491,
     "half_ceiling": 0.3389730412836266
    },
    "B": {
     "excess": 0.04474127938909933,
     "first_order": 0.029897957488359248,
     "half_omega": 0.01313991599284779,
     "first_order_bound": 0.47375159380563975,
     "grad_norm_task": 0.24751299821598,
     "bracket": 0.5381333127883491,
     "half_ceiling": 0.3389730412836266
    }
   },
   "c": 3.364244488858801,
   "null_leak": 1.1455070915001172e-16
  },
  {
   "mu": 4.0283743621597266,
   "own_loss": 0.9834755497888679,
   "merged_pooled_loss": 1.0578234133316875,
   "grad_norm_J": 6.197876213672948e-16,
   "dec": {
    "A": {
     "excess": 0.1133027860054685,
     "first_order": 0.10298575049760389,
     "half_omega": 0.011303384630730912,
     "first_order_bound": 0.5724749483334787,
     "grad_norm_task": 0.33506437900722286,
     "bracket": 0.491966051560232,
     "half_ceiling": 0.1885528690652823
    },
    "B": {
     "excess": 0.03539294108017066,
     "first_order": 0.026067546850487486,
     "half_omega": 0.0085055295491101,
     "first_order_bound": 0.3956474352175807,
     "grad_norm_task": 0.2791638214015004,
     "bracket": 0.491966051560232,
     "half_ceiling": 0.1885528690652823
    }
   },
   "c": 3.1382872932580352,
   "null_leak": 1.5325580363636776e-16
  },
  {
   "mu": 5.646216173286171,
   "own_loss": 1.0330230420040858,
   "merged_pooled_loss": 1.0931421085719215,
   "grad_norm_J": 8.795455391507552e-16,
   "dec": {
    "A": {
     "excess": 0.09257796530024653,
     "first_order": 0.08698472174910826,
     "half_omega": 0.006004040508066555,
     "first_order_bound": 0.45872938514134265,
     "grad_norm_task": 0.3626475132354332,
     "bracket": 0.4406626371188012,
     "half_ceiling": 0.10119011733604276
    },
    "B": {
     "excess": 0.027660167835424798,
     "first_order": 0.022144061251268048,
     "half_omega": 0.005155510079645004,
     "first_order_bound": 0.31800485386864247,
     "grad_norm_task": 0.3061287454258974,
     "bracket": 0.4406626371188012,
     "half_ceiling": 0.10119011733604276
    }
   },
   "c": 2.9422741956513403,
   "null_leak": 9.75435399087817e-17
  },
  {
   "mu": 7.913801997882515,
   "own_loss": 1.0781126360049695,
   "merged_pooled_loss": 1.125040345395266,
   "grad_norm_J": 1.1393111119280537e-15,
   "dec": {
    "A": {
     "excess": 0.07246787542318534,
     "first_order": 0.06953317519372273,
     "half_omega": 0.0030941777046118125,
     "first_order_bound": 0.3551155789849759,
     "grad_norm_task": 0.3827743984129688,
     "bracket": 0.38816157472429114,
     "half_ceiling": 0.05305519360645362
    },
    "B": {
     "excess": 0.02138754335740789,
     "first_order": 0.01826869545540477,
     "half_omega": 0.002970166703510102,
     "first_order_bound": 0.24756205338478987,
     "grad_norm_task": 0.3278060048746557,
     "bracket": 0.38816157472429114,
     "half_ceiling": 0.05305519360645362
    }
   },
   "c": 2.786685780986084,
   "null_leak": 1.2382711593954106e-16
  },
  {
   "mu": 11.092076558811389,
   "own_loss": 1.1160416602498606,
   "merged_pooled_loss": 1.1517175314867028,
   "grad_norm_J": 1.9675776025796942e-15,
   "dec": {
    "A": {
     "excess": 0.0550229406106868,
     "first_order": 0.05350749445686222,
     "half_omega": 0.0015751181004215148,
     "first_order_bound": 0.268066383494713,
     "grad_norm_task": 0.3969662429347375,
     "bracket": 0.3376830474497152,
     "half_ceiling": 0.027449514940342794
    },
    "B": {
     "excess": 0.016328801862997788,
     "first_order": 0.014620367842378846,
     "half_omega": 0.0016496728498797202,
     "first_order_bound": 0.18805297864499348,
     "grad_norm_task": 0.3445179148037385,
     "bracket": 0.3376830474497152,
     "half_ceiling": 0.027449514940342794
    }
   },
   "c": 2.670109155570216,
   "null_leak": 7.135902915873338e-17
  },
  {
   "mu": 15.546783002588795,
   "own_loss": 1.1462664720049214,
   "merged_pooled_loss": 1.1728828796738273,
   "grad_norm_J": 2.9171833056796632e-15,
   "dec": {
    "A": {
     "excess": 0.040933827004465906,
     "first_order": 0.040156897571592756,
     "half_omega": 0.0007988726026106768,
     "first_order_bound": 0.1988477680314981,
     "grad_norm_task": 0.40685372247467866,
     "bracket": 0.2911828288896928,
     "half_ceiling": 0.014100042152451026
    },
    "B": {
     "excess": 0.012298988333345973,
     "first_order": 0.011383358238825485,
     "half_omega": 0.0008930289202902248,
     "first_order_bound": 0.14030199132931845,
     "grad_norm_task": 0.3570503386234692,
     "bracket": 0.2911828288896928,
     "half_ceiling": 0.014100042152451026
    }
   },
   "c": 2.585410009839299,
   "null_leak": 8.396050191454239e-17
  },
  {
   "mu": 21.79055116037572,
   "own_loss": 1.1695037172696685,
   "merged_pooled_loss": 1.1891010475266048,
   "grad_norm_J": 3.827271975111295e-15,
   "dec": {
    "A": {
     "excess": 0.030045742233727024,
     "first_order": 0.029648737356957583,
     "half_omega": 0.00040501207555116635,
     "first_order_bound": 0.14575063082000064,
     "grad_norm_task": 0.4137360765831641,
     "bracket": 0.24954149134945106,
     "half_ceiling": 0.007214985754505218
    },
    "B": {
     "excess": 0.009148918280145524,
     "first_order": 0.008665552348060206,
     "half_omega": 0.0004748253106221848,
     "first_order_bound": 0.10333319279963198,
     "grad_norm_task": 0.3662853535009004,
     "bracket": 0.24954149134945106,
     "half_ceiling": 0.007214985754505218
    }
   },
   "c": 2.5247487198528153,
   "null_leak": 8.148218721475447e-17
  },
  {
   "mu": 30.541888942161503,
   "own_loss": 1.1869508552046515,
   "merged_pooled_loss": 1.2012475111011414,
   "grad_norm_J": 6.33594062606176e-15,
   "dec": {
    "A": {
     "excess": 0.021858183924395203,
     "first_order": 0.021655638976776293,
     "half_omega": 0.00020545727518517042,
     "first_order_bound": 0.10596256498776113,
     "grad_norm_task": 0.4185426654235899,
     "bracket": 0.212938823189057,
     "half_ceiling": 0.0036841546227613996
    },
    "B": {
     "excess": 0.006735127868584878,
     "first_order": 0.006482639978108998,
     "half_omega": 0.00024929855212818146,
     "first_order_bound": 0.07540920469680079,
     "grad_norm_task": 0.3730160409941078,
     "bracket": 0.212938823189057,
     "half_ceiling": 0.0036841546227613996
    }
   },
   "c": 2.4815557907346637,
   "null_leak": 7.8942106591546e-17
  },
  {
   "mu": 42.807865358245685,
   "own_loss": 1.1998452416865957,
   "merged_pooled_loss": 1.2102075197998974,
   "grad_norm_J": 8.596745531535142e-15,
   "dec": {
    "A": {
     "excess": 0.015806907881917853,
     "first_order": 0.01570365929155744,
     "half_omega": 0.00010430645632403928,
     "first_order_bound": 0.07660418733659582,
     "grad_norm_task": 0.4219140889822298,
     "bracket": 0.18116111970939222,
     "half_ceiling": 0.0018789896134842382
    },
    "B": {
     "excess": 0.004917648344685666,
     "first_order": 0.004786739874631935,
     "half_omega": 0.00012972713073781183,
     "first_order_bound": 0.05467321784084713,
     "grad_norm_task": 0.3778872704730565,
     "bracket": 0.18116111970939222,
     "half_ceiling": 0.0018789896134842382
    }
   },
   "c": 2.450856924688709,
   "null_leak": 7.017064810964939e-17
  },
  {
   "mu": 60.0,
   "own_loss": 1.2092734882926275,
   "merged_pooled_loss": 1.2167498396970462,
   "grad_norm_J": 1.2217982622582997e-14,
   "dec": {
    "A": {
     "excess": 0.01138442766626091,
     "first_order": 0.011331821385307818,
     "half_omega": 5.2990358761459674e-05,
     "first_order_bound": 0.055164375533399576,
     "grad_norm_task": 0.424288366681025,
     "bracket": 0.15380208804459172,
     "half_ceiling": 0.0009576525196493982
    },
    "B": {
     "excess": 0.003568275142576516,
     "first_order": 0.0035007601862975996,
     "half_omega": 6.707987015945984e-05,
     "first_order_bound": 0.039455953614105796,
     "grad_norm_task": 0.3813967380212892,
     "bracket": 0.15380208804459172,
     "half_ceiling": 0.0009576525196493982
    }
   },
   "c": 2.4290404270054804,
   "null_leak": 9.80881091152228e-17
  }
 ],
 "sweep_isotropic": [
  {
   "mu": 0.002,
   "own_loss": 0.7870146021420412,
   "merged_pooled_loss": 0.9274953018710291,
   "grad_norm_J": 2.851780192129647e-16,
   "dec": {
    "A": {
     "excess": 0.19582359431863017,
     "first_order": 0.005694778803784586,
     "half_omega": 0.22979977604968632,
     "first_order_bound": 1.0074512969672242,
     "grad_norm_task": 0.005380144933857897,
     "bracket": 0.6603551104534249
    },
    "B": {
     "excess": 0.08513780513934555,
     "first_order": 0.0017494048102156957,
     "half_omega": 0.055116195593009405,
     "first_order_bound": 0.7368241906405958,
     "grad_norm_task": 0.003628286583918133,
     "bracket": 0.6603551104534249
    }
   }
  },
  {
   "mu": 0.002635910915733015,
   "own_loss": 0.7870657845074756,
   "merged_pooled_loss": 0.9273845873863324,
   "grad_norm_J": 2.87082925314132e-16,
   "dec": {
    "A": {
     "excess": 0.19529529140490998,
     "first_order": 0.007437143909782667,
     "half_omega": 0.22685006627196155,
     "first_order_bound": 1.0073403043551525,
     "grad_norm_task": 0.0070653209224689345,
     "bracket": 0.6603164768473617
    },
    "B": {
     "excess": 0.08534231435280382,
     "first_order": 0.0022576460605069847,
     "half_omega": 0.05502165325225539,
     "first_order_bound": 0.7367310940292969,
     "grad_norm_task": 0.004755351711454496,
     "bracket": 0.6603164768473617
    }
   }
  },
  {
   "mu": 0.003474013177840234,
   "own_loss": 0.7871526885230663,
   "merged_pooled_loss": 0.9272712236819315,
   "grad_norm_J": 2.8146524578839196e-16,
   "dec": {
    "A": {
     "excess": 0.19465454463980714,
     "first_order": 0.009686215094906253,
     "half_omega": 0.22310095489922366,
     "first_order_bound": 1.0071510749683705,
     "grad_norm_task": 0.00926786659126462,
     "bracket": 0.6602510106818973
    },
    "B": {
     "excess": 0.08558252567792324,
     "first_order": 0.0028969515646402257,
     "half_omega": 0.05489434187677541,
     "first_order_bound": 0.7365745134574967,
     "grad_norm_task": 0.006222649693621588,
     "bracket": 0.6602510106818973
    }
   }
  },
  {
   "mu": 0.004578594628434705,
   "own_loss": 0.787299376980902,
   "merged_pooled_loss": 0.9271739400547868,
   "grad_norm_J": 2.9530195911847913e-16,
   "dec": {
    "A": {
     "excess": 0.193895365532738,
     "first_order": 0.012571638049240996,
     "half_omega": 0.21837930087369328,
     "first_order_bound": 1.006830066357429,
     "grad_norm_task": 0.012139098332133714,
     "bracket": 0.6601407757344577
    },
    "B": {
     "excess": 0.08585376061503158,
     "first_order": 0.0036916142146168414,
     "half_omega": 0.0547225139018554,
     "first_order_bound": 0.7363133087917376,
     "grad_norm_task": 0.008126601347306564,
     "bracket": 0.6601407757344577
    }
   }
  },
  {
   "mu": 0.0060343837799037995,
   "own_loss": 0.787545230792457,
   "merged_pooled_loss": 0.9271275316453236,
   "grad_norm_J": 2.7508832756349207e-16,
   "dec": {
    "A": {
     "excess": 0.1930212945623504,
     "first_order": 0.01624457329738972,
     "half_omega": 0.21249681973547438,
     "first_order_bound": 1.0062888087780657,
     "grad_norm_task": 0.015869218188871905,
     "bracket": 0.6599565492822117
    },
    "B": {
     "excess": 0.0861433071433827,
     "first_order": 0.004665721306382633,
     "half_omega": 0.054490335323054744,
     "first_order_bound": 0.7358817789838715,
     "grad_norm_task": 0.010587238196864203,
     "bracket": 0.6599565492822117
    }
   }
  },
  {
   "mu": 0.007953049037585336,
   "own_loss": 0.787953856845109,
   "merged_pooled_loss": 0.9271917850841654,
   "grad_norm_J": 2.939692683548486e-16,
   "dec": {
    "A": {
     "excess": 0.19204868806699493,
     "first_order": 0.020873254630335278,
     "half_omega": 0.20525910541376408,
     "first_order_bound": 1.005382851834433,
     "grad_norm_task": 0.020693452009807486,
     "bracket": 0.659651359964726
    },
    "B": {
     "excess": 0.08642716841111786,
     "first_order": 0.005841140284592954,
     "half_omega": 0.054176812798707986,
     "first_order_bound": 0.735176814978817,
     "grad_norm_task": 0.013751969714249822,
     "bracket": 0.659651359964726
    }
   }
  },
  {
   "mu": 0.010481764385765573,
   "own_loss": 0.7886264332032042,
   "merged_pooled_loss": 0.927463650582617,
   "grad_norm_J": 2.9054017873136094e-16,
   "dec": {
    "A": {
     "excess": 0.19100695320633987,
     "first_order": 0.026631493254456073,
     "half_omega": 0.1964790279263351,
     "first_order_bound": 1.0038796978747202,
     "grad_norm_task": 0.026896199906249786,
     "bracket": 0.6591508494650817
    },
    "B": {
     "excess": 0.08666748155248583,
     "first_order": 0.007235643583920176,
     "half_omega": 0.05375479215085723,
     "first_order_bound": 0.7340396715274352,
     "grad_norm_task": 0.017798879649583956,
     "bracket": 0.6591508494650817
    }
   }
  },
  {
   "mu": 0.013814498580290524,
   "own_loss": 0.7897210392316837,
   "merged_pooled_loss": 0.9280929917194588,
   "grad_norm_J": 2.880993659981551e-16,
   "dec": {
    "A": {
     "excess": 0.18993169403151366,
     "first_order": 0.033675743482870994,
     "half_omega": 0.18599541520412394,
     "first_order_bound": 1.0014116374512358,
     "grad_norm_task": 0.034810377157836976,
     "bracket": 0.6583393101108876
    },
    "B": {
     "excess": 0.08681221094403657,
     "first_order": 0.008862150353206108,
     "half_omega": 0.05319033576211275,
     "first_order_bound": 0.732230951497882,
     "grad_norm_task": 0.02293878078162671,
     "bracket": 0.6583393101108876
    }
   }
  },
  {
   "mu": 0.01820689380158301,
   "own_loss": 0.7914793180927071,
   "merged_pooled_loss": 0.9293017514500216,
   "grad_norm_J": 2.905689989130697e-16,
   "dec": {
    "A": {
     "excess": 0.18884570652382826,
     "first_order": 0.04210507319591432,
     "half_omega": 0.17369967871196676,
     "first_order_bound": 0.9974098773966267,
     "grad_norm_task": 0.04480740053875243,
     "bracket": 0.6570402458160851
    },
    "B": {
     "excess": 0.0867991601908007,
     "first_order": 0.010730288282881428,
     "half_omega": 0.052442912290689495,
     "first_order_bound": 0.7293976610916196,
     "grad_norm_task": 0.029414764815003797,
     "bracket": 0.6570402458160851
    }
   }
  },
  {
   "mu": 0.023995875056592224,
   "own_loss": 0.7942603521015608,
   "merged_pooled_loss": 0.9314052350640524,
   "grad_norm_J": 2.912937096455708e-16,
   "dec": {
    "A": {
     "excess": 0.18772373721693625,
     "first_order": 0.05189869246858554,
     "half_omega": 0.15957601601762786,
     "first_order_bound": 0.9910202069394872,
     "grad_norm_task": 0.057271316664033345,
     "bracket": 0.654990969505278
    },
    "B": {
     "excess": 0.08656602870804686,
     "first_order": 0.012851098484036275,
     "half_omega": 0.05146686263508874,
     "first_order_bound": 0.7250324735943691,
     "grad_norm_task": 0.037497217755513526,
     "bracket": 0.654990969505278
    }
   }
  },
  {
   "mu": 0.031625494497118524,
   "own_loss": 0.7985771148586138,
   "merged_pooled_loss": 0.9348314645185896,
   "grad_norm_J": 2.7507138599553216e-16,
   "dec": {
    "A": {
     "excess": 0.18644227671604785,
     "first_order": 0.06283134012542696,
     "half_omega": 0.14376155465058238,
     "first_order_bound": 0.981012358039615,
     "grad_norm_task": 0.07254961569622777,
     "bracket": 0.651813155927182
    },
    "B": {
     "excess": 0.08606642260390351,
     "first_order": 0.015244246558875766,
     "half_omega": 0.05021439454465828,
     "first_order_bound": 0.7184292029193967,
     "grad_norm_task": 0.04747121239472052,
     "bracket": 0.651813155927182
    }
   }
  },
  {
   "mu": 0.04168099308020457,
   "own_loss": 0.8051205649374495,
   "merged_pooled_loss": 0.9401285004479272,
   "grad_norm_J": 2.865548598068973e-16,
   "dec": {
    "A": {
     "excess": 0.1847282385883693,
     "first_order": 0.0743843470054658,
     "half_omega": 0.12662202708068127,
     "first_order_bound": 0.9657221942203286,
     "grad_norm_task": 0.09087666807193677,
     "bracket": 0.6469872331598652
    },
    "B": {
     "excess": 0.08528763243258619,
     "first_order": 0.017944193764475348,
     "half_omega": 0.04863971740374172,
     "first_order_bound": 0.7086477252671023,
     "grad_norm_task": 0.059612125666597196,
     "bracket": 0.6469872331598652
    }
   }
  },
  {
   "mu": 0.054933692319351766,
   "own_loss": 0.8147395772518026,
   "merged_pooled_loss": 0.9479394222412545,
   "grad_norm_J": 2.8097307960515825e-16,
   "dec": {
    "A": {
     "excess": 0.18214011990130485,
     "first_order": 0.08570358987138982,
     "half_omega": 0.10880573960273099,
     "first_order_bound": 0.9431094353566523,
     "grad_norm_task": 0.1122791143847941,
     "bracket": 0.6398491656774357
    },
    "B": {
     "excess": 0.08425957007759899,
     "first_order": 0.020997646991993354,
     "half_omega": 0.04670284112559352,
     "first_order_bound": 0.6945183839157896,
     "grad_norm_task": 0.07414530876793937,
     "bracket": 0.6398491656774357
    }
   }
  },
  {
   "mu": 0.07240015961304913,
   "own_loss": 0.8283326740474176,
   "merged_pooled_loss": 0.9589164903466588,
   "grad_norm_J": 2.566113009239407e-16,
   "dec": {
    "A": {
     "excess": 0.17812852612645735,
     "first_order": 0.09568588594820536,
     "half_omega": 0.09119685408251244,
     "first_order_bound": 0.9110432208436315,
     "grad_norm_task": 0.13649758990038266,
     "bracket": 0.6296382030374272
    },
    "B": {
     "excess": 0.08303910647202506,
     "first_order": 0.024441727300462308,
     "half_omega": 0.04437085478825782,
     "first_order_bound": 0.6747338460531704,
     "grad_norm_task": 0.09118889808208613,
     "bracket": 0.6296382030374272
    }
   }
  },
  {
   "mu": 0.09542018551242439,
   "own_loss": 0.8466330767737548,
   "merged_pooled_loss": 0.9735600599514809,
   "grad_norm_J": 2.4712237978988387e-16,
   "dec": {
    "A": {
     "excess": 0.1721928680645297,
     "first_order": 0.10323770983701154,
     "half_omega": 0.0747079535965664,
     "first_order_bound": 0.8678551093431102,
     "grad_norm_task": 0.16297563713990595,
     "bracket": 0.6156143602869026
    },
    "B": {
     "excess": 0.0816610982909225,
     "first_order": 0.028257685733776423,
     "half_omega": 0.04161627171744871,
     "first_order_bound": 0.6480690530226995,
     "grad_norm_task": 0.11068804218091864,
     "bracket": 0.6156143602869026
    }
   }
  },
  {
   "mu": 0.1257595542867344,
   "own_loss": 0.8699532521503583,
   "merged_pooled_loss": 0.9920202509977454,
   "grad_norm_J": 2.797117213160326e-16,
   "dec": {
    "A": {
     "excess": 0.16405852384919273,
     "first_order": 0.10759569362118371,
     "half_omega": 0.05999610300330989,
     "first_order_bound": 0.8129707028984707,
     "grad_norm_task": 0.19093094918853004,
     "bracket": 0.5972181616275993
    },
    "B": {
     "excess": 0.08007547384558134,
     "first_order": 0.03231455568380247,
     "half_omega": 0.03841680846861292,
     "first_order_bound": 0.6137074274129267,
     "grad_norm_task": 0.1323630713289269,
     "bracket": 0.5972181616275993
    }
   }
  },
  {
   "mu": 0.165745490951061,
   "own_loss": 0.8980212852879202,
   "merged_pooled_loss": 1.0139508410798275,
   "grad_norm_J": 2.861114011698921e-16,
   "dec": {
    "A": {
     "excess": 0.15374317237866575,
     "first_order": 0.10847677759153061,
     "half_omega": 0.047323915279147755,
     "first_order_bound": 0.7472638118690718,
     "grad_norm_task": 0.21944790350989749,
     "bracket": 0.5742016592491932
    },
    "B": {
     "excess": 0.07811593920514892,
     "first_order": 0.03633625145688726,
     "half_omega": 0.03476341733380465,
     "first_order_bound": 0.5715663700690347,
     "grad_norm_task": 0.15570307804144623,
     "bracket": 0.5742016592491932
    }
   }
  },
  {
   "mu": 0.21844517441571476,
   "own_loss": 0.9299719643840942,
   "merged_pooled_loss": 1.0384855951074796,
   "grad_norm_J": 2.564550468350178e-16,
   "dec": {
    "A": {
     "excess": 0.14149862600146434,
     "first_order": 0.10599259449275107,
     "half_omega": 0.036662662977739784,
     "first_order_bound": 0.672991926839427,
     "grad_norm_task": 0.24754024456395457,
     "bracket": 0.5466921378480155
    },
    "B": {
     "excess": 0.0755286354453063,
     "first_order": 0.039916813715152356,
     "half_omega": 0.030679852881046618,
     "first_order_bound": 0.5224972474999073,
     "grad_norm_task": 0.18002305898286555,
     "bracket": 0.5466921378480155
    }
   }
  },
  {
   "mu": 0.2879010098657924,
   "own_loss": 0.9644474393281794,
   "merged_pooled_loss": 1.064350494542854,
   "grad_norm_J": 3.1268601178466925e-16,
   "dec": {
    "A": {
     "excess": 0.12775670890739033,
     "first_order": 0.10053115317241185,
     "half_omega": 0.02786749780113833,
     "first_order_bound": 0.5934874454594893,
     "grad_norm_task": 0.2742481599482655,
     "bracket": 0.5152105034300278
    },
    "B": {
     "excess": 0.07204940152195849,
     "first_order": 0.04258681383402932,
     "half_omega": 0.026252224523757077,
     "first_order_bound": 0.4682800059190017,
     "grad_norm_task": 0.20456682431898987,
     "bracket": 0.5152105034300278
    }
   }
  },
  {
   "mu": 0.37944070727790064,
   "own_loss": 0.9997916667831623,
   "merged_pooled_loss": 1.090102162941324,
   "grad_norm_J": 2.54421017294217e-16,
   "dec": {
    "A": {
     "excess": 0.11311469384463968,
     "first_order": 0.09271950718679041,
     "half_omega": 0.020756377281279215,
     "first_order_bound": 0.5126791626460437,
     "grad_norm_task": 0.2988152508807234,
     "bracket": 0.4806370911989971
    },
    "B": {
     "excess": 0.06750629847168321,
     "first_order": 0.043927291778210316,
     "half_omega": 0.021655940218921702,
     "first_order_bound": 0.41136889109888847,
     "grad_norm_task": 0.22861112989164606,
     "bracket": 0.4806370911989971
    }
   }
  },
  {
   "mu": 0.500085951093637,
   "own_loss": 1.034345340988424,
   "merged_pooled_loss": 1.114431585647874,
   "grad_norm_J": 2.4676555772623606e-16,
   "dec": {
    "A": {
     "excess": 0.09826189420478615,
     "first_order": 0.08334670663268236,
     "half_omega": 0.015124515480602884,
     "first_order_bound": 0.434400848500626,
     "grad_norm_task": 0.32081867717153645,
     "bracket": 0.44408166054799575
    },
    "B": {
     "excess": 0.061910595114113565,
     "first_order": 0.04369943956312006,
     "half_omega": 0.01714961958726509,
     "first_order_bound": 0.3544332364396353,
     "grad_norm_task": 0.2515363613885745,
     "bracket": 0.44408166054799575
    }
   }
  },
  {
   "mu": 0.6590910086462227,
   "own_loss": 1.066736425502767,
   "merged_pooled_loss": 1.136398198047828,
   "grad_norm_J": 2.5032967376142145e-16,
   "dec": {
    "A": {
     "excess": 0.08384361743632707,
     "first_order": 0.0732063852079062,
     "half_omega": 0.010761176040542683,
     "first_order_bound": 0.3617181375629036,
     "grad_norm_task": 0.3401386796247577,
     "bracket": 0.40669280620806947
    },
    "B": {
     "excess": 0.05547992765379506,
     "first_order": 0.04191916891807659,
     "half_omega": 0.01301574553737068,
     "first_order_bound": 0.2998780169226738,
     "grad_norm_task": 0.27285907625087513,
     "bracket": 0.40669280620806947
    }
   }
  },
  {
   "mu": 0.8686525920760306,
   "own_loss": 1.0960335495713265,
   "merged_pooled_loss": 1.155502333470584,
   "grad_norm_J": 3.9719675191706277e-16,
   "dec": {
    "A": {
     "excess": 0.07036146473440441,
     "first_order": 0.06296980977603354,
     "half_omega": 0.007464818713458043,
     "first_order_bound": 0.2965991755747026,
     "grad_norm_task": 0.3568363929924003,
     "bracket": 0.3695035910049739
    },
    "B": {
     "excess": 0.04857610306411064,
     "first_order": 0.03883573400996621,
     "half_omega": 0.009476257223968092,
     "first_order_bound": 0.2495324394875814,
     "grad_norm_task": 0.292239553142143,
     "bracket": 0.3695035910049739
    }
   }
  },
  {
   "mu": 1.1448454247164932,
   "own_loss": 1.1217480833046722,
   "merged_pooled_loss": 1.1716237809839933,
   "grad_norm_J": 4.11423054251042e-16,
   "dec": {
    "A": {
     "excess": 0.05814859718201615,
     "first_order": 0.053144724155905786,
     "half_omega": 0.005045946844205167,
     "first_order_bound": 0.23995835300640578,
     "grad_norm_task": 0.37105630720056904,
     "bracket": 0.33335770229837614
    },
    "B": {
     "excess": 0.041602798176626044,
     "first_order": 0.03484219137704967,
     "half_omega": 0.0066378166906902155,
     "first_order_bound": 0.20455107772020534,
     "grad_norm_task": 0.30947639859628867,
     "bracket": 0.33335770229837614
    }
   }
  },
  {
   "mu": 1.5088552759186036,
   "own_loss": 1.143753652313992,
   "merged_pooled_loss": 1.184906175500922,
   "grad_norm_J": 3.7691533413325877e-16,
   "dec": {
    "A": {
     "excess": 0.04738701486170194,
     "first_order": 0.04408400213305335,
     "half_omega": 0.0033262896638168527,
     "first_order_bound": 0.19188924596555965,
     "grad_norm_task": 0.3829853904106774,
     "bracket": 0.29889524735037876
    },
    "B": {
     "excess": 0.03491803151215822,
     "first_order": 0.0303710984370675,
     "half_omega": 0.004491348165879618,
     "first_order_bound": 0.16546422958901674,
     "grad_norm_task": 0.3244938136364314,
     "bracket": 0.29889524735037876
    }
   }
  },
  {
   "mu": 1.9886040460275982,
   "own_loss": 1.1621844337364533,
   "merged_pooled_loss": 1.1956444489608633,
   "grad_norm_J": 2.704180188011468e-16,
   "dec": {
    "A": {
     "excess": 0.03813447948729354,
     "first_order": 0.03600460670256333,
     "half_omega": 0.0021422284082566706,
     "first_order_bound": 0.1519280241024932,
     "grad_norm_task": 0.3928422335279997,
     "bracket": 0.2665656943241448
    },
    "B": {
     "excess": 0.02878555096152624,
     "first_order": 0.02581215218711247,
     "half_omega": 0.0029486149111740186,
     "first_order_bound": 0.1323010534595604,
     "grad_norm_task": 0.33732403985857834,
     "bracket": 0.2665656943241448
    }
   }
  },
  {
   "mu": 2.620891555997495,
   "own_loss": 1.1773410370182984,
   "merged_pooled_loss": 1.204198133231825,
   "grad_norm_J": 6.195009396179611e-16,
   "dec": {
    "A": {
     "excess": 0.030351692174642286,
     "first_order": 0.029006698280431474,
     "half_omega": 0.0013513059192353267,
     "first_order_bound": 0.1192797108464237,
     "grad_norm_task": 0.400869480728112,
     "bracket": 0.23665029705734986
    },
    "B": {
     "excess": 0.023362500252411045,
     "first_order": 0.021464938350014288,
     "half_omega": 0.0018865930580664082,
     "first_order_bound": 0.104733741542904,
     "grad_norm_task": 0.348086297836104,
     "bracket": 0.23665029705734986
    }
   }
  },
  {
   "mu": 3.4542183307031413,
   "own_loss": 1.1896132326110407,
   "merged_pooled_loss": 1.2109335613260948,
   "grad_norm_J": 5.402869996048011e-16,
   "dec": {
    "A": {
     "excess": 0.02392986592928059,
     "first_order": 0.023095741583366393,
     "half_omega": 0.0008372447025533796,
     "first_order_bound": 0.09299246952224863,
     "grad_norm_task": 0.4073211178006575,
     "bracket": 0.20928811556257684
    },
    "B": {
     "excess": 0.01871079150082766,
     "first_order": 0.017524596690148907,
     "half_omega": 0.0011813550206567157,
     "first_order_bound": 0.08221359174068946,
     "grad_norm_task": 0.3569630112211449,
     "bracket": 0.20928811556257684
    }
   }
  },
  {
   "mu": 4.552505901612741,
   "own_loss": 1.199421478873007,
   "merged_pooled_loss": 1.2161902954179578,
   "grad_norm_J": 8.618947189040007e-16,
   "dec": {
    "A": {
     "excess": 0.018717838501438155,
     "first_order": 0.01820836843465934,
     "half_omega": 0.0005109715077522615,
     "first_order_bound": 0.07208221508496677,
     "grad_norm_task": 0.41244730133721563,
     "bracket": 0.18450367654057315
    },
    "B": {
     "excess": 0.014819794588463053,
     "first_order": 0.01409092100352515,
     "half_omega": 0.0007267405405353509,
     "first_order_bound": 0.06408421154298699,
     "grad_norm_task": 0.36417491528208595,
     "bracket": 0.18450367654057315
    }
   }
  },
  {
   "mu": 6.0,
   "own_loss": 1.207176457936607,
   "merged_pooled_loss": 1.2202651292541162,
   "grad_norm_J": 1.0087715327134616e-15,
   "dec": {
    "A": {
     "excess": 0.01454599781580912,
     "first_order": 0.014238711089806896,
     "half_omega": 0.00030799369777863116,
     "first_order_bound": 0.05561406147824511,
     "grad_norm_task": 0.4164812628044065,
     "bracket": 0.1622345997639678
    },
    "B": {
     "excess": 0.011631344819209466,
     "first_order": 0.011189719400613507,
     "half_omega": 0.0004406858903940137,
     "first_order_bound": 0.04966619996405419,
     "grad_norm_task": 0.36995775704373646,
     "bracket": 0.1622345997639678
    }
   }
  }
 ],
 "matched_own_loss": [
  {
   "own_loss": 0.8572921347731569,
   "merged_curvature": 0.9665568306075816,
   "merged_isotropic": 0.9819977429390448
  },
  {
   "own_loss": 0.927268999405847,
   "merged_curvature": 1.0173522693627945,
   "merged_isotropic": 1.0364100028896417
  },
  {
   "own_loss": 0.997245864038537,
   "merged_curvature": 1.0676392387267202,
   "merged_isotropic": 1.0882473008377171
  },
  {
   "own_loss": 1.067222728671227,
   "merged_curvature": 1.1173363762020818,
   "merged_isotropic": 1.1367153077260692
  },
  {
   "own_loss": 1.137199593303917,
   "merged_curvature": 1.166533670744675,
   "merged_isotropic": 1.1809501952023813
  }
 ],
 "sensitivity": [
  {
   "scale": 1.0,
   "mix": 0.6,
   "diff_per_seed": [
    0.017228505878242255,
    0.012341126251998045,
    0.010659072129428357,
    0.009239692321704232
   ],
   "diff_mean": 0.012367099145343223,
   "seeds_curvature_better": 4,
   "base": 0.9844496303354255,
   "best_curvature": 0.7136187864667628,
   "best_isotropic": 0.7155148222356815
  },
  {
   "scale": 1.0,
   "mix": 0.8,
   "diff_per_seed": [
    0.003862415416623355,
    0.00047926457117848057,
    0.004348141405779137,
    -2.7217686442426725e-05
   ],
   "diff_mean": 0.0021656509267846363,
   "seeds_curvature_better": 3,
   "base": 0.6191961142656022,
   "best_curvature": 0.5592092737768185,
   "best_isotropic": 0.5594731802499096
  },
  {
   "scale": 1.0,
   "mix": 0.9,
   "diff_per_seed": [
    0.001143558457413493,
    0.0002383076112457218,
    0.0022282242317896678,
    0.00037054148486568927
   ],
   "diff_mean": 0.000995157946328643,
   "seeds_curvature_better": 4,
   "base": 0.49695722597092573,
   "best_curvature": 0.4722678352131269,
   "best_isotropic": 0.47231858909839197
  },
  {
   "scale": 1.5,
   "mix": 0.6,
   "diff_per_seed": [
    0.02771954913665155,
    0.002443453386799458,
    0.02948326800551528,
    -0.0146809921617183
   ],
   "diff_mean": 0.011241319591811997,
   "seeds_curvature_better": 3,
   "base": 0.9979820789878384,
   "best_curvature": 0.5245867518311979,
   "best_isotropic": 0.5365991439151703
  },
  {
   "scale": 1.5,
   "mix": 0.8,
   "diff_per_seed": [
    0.004939236640881964,
    -0.003930658169903313,
    0.007956963836746675,
    -0.001340794672641532
   ],
   "diff_mean": 0.0019061869087709485,
   "seeds_curvature_better": 2,
   "base": 0.3818939780364774,
   "best_curvature": 0.30803411249364515,
   "best_isotropic": 0.3077277012637906
  },
  {
   "scale": 1.5,
   "mix": 0.9,
   "diff_per_seed": [
    0.0005969968364051202,
    4.017856469550647e-05,
    0.0024357840835411803,
    1.551021745229459e-05
   ],
   "diff_mean": 0.0007721174255235254,
   "seeds_curvature_better": 4,
   "base": 0.2427202789662063,
   "best_curvature": 0.21802972054376213,
   "best_isotropic": 0.21851784566198346
  }
 ]
}

==> anc/results/study3_results.json <==
{
  "config": {
    "DRY_RUN": false,
    "MODEL_NAME": "bert-base-uncased",
    "TASKS": [
      "rte",
      "mrpc",
      "cola",
      "sst2"
    ],
    "PAIRS": [
      [
        "rte",
        "mrpc"
      ],
      [
        "rte",
        "cola"
      ],
      [
        "mrpc",
        "cola"
      ],
      [
        "sst2",
        "rte"
      ],
      [
        "sst2",
        "cola"
      ]
    ],
    "MAX_LEN": 128,
    "BATCH_SIZE": 32,
    "EVAL_BATCH": 64,
    "EPOCHS": 5,
    "LR": 2e-05,
    "WEIGHT_DECAY": 0.01,
    "WARMUP_FRAC": 0.1,
    "CLIP_NORM": 1.0,
    "ADAM_BETAS": [
      0.9,
      0.999
    ],
    "MU_LIST": [
      0.0,
      0.01,
      0.1
    ],
    "SEEDS": [
      20260810,
      20260811,
      20260812
    ],
    "NORMALIZE_SK": true,
    "SK_DTYPE": "float32",
    "S0_BATCHES": 200,
    "S0_BATCH_SIZE": 16,
    "S0_MLM_PROB": 0.15,
    "OPERATORS": [
      "task_arith",
      "fisher",
      "ties",
      "dare"
    ],
    "MERGE_WEIGHTS": [
      0.5,
      1.0
    ],
    "TIES_KEEP_FRAC": 0.2,
    "DARE_DROP_P": 0.9,
    "DARE_SEED": 7,
    "EXPB_WEIGHT": 0.5,
    "CACHE_DIR": "./s3_cache",
    "OUT_DIR": "./s3_out",
    "USE_DRIVE": true,
    "DRIVE_DIR": "/content/drive/MyDrive/umtam_study3",
    "CHECKPOINTS_ON_DRIVE": false
  },
  "seed": 20260810,
  "seeds": [
    20260810,
    20260811,
    20260812
  ],
  "endpoints": {
    "rte|mu=0": {
      "val_loss": 0.8175906622883214,
      "metric": 0.6823104693140795
    },
    "mrpc|mu=0": {
      "val_loss": 0.5132508003244213,
      "metric": 0.8455882352941176
    },
    "cola|mu=0": {
      "val_loss": 0.7201068157317655,
      "metric": 0.547116568580723
    },
    "sst2|mu=0": {
      "val_loss": 0.3711380981797472,
      "metric": 0.9254587155963303
    },
    "rte|mu=0.01": {
      "val_loss": 0.8244355079929752,
      "metric": 0.6823104693140795
    },
    "mrpc|mu=0.01": {
      "val_loss": 0.5005946775861815,
      "metric": 0.8480392156862745
    },
    "cola|mu=0.01": {
      "val_loss": 0.7014404151263653,
      "metric": 0.5600900419522739
    },
    "sst2|mu=0.01": {
      "val_loss": 0.3847058933535847,
      "metric": 0.9277522935779816
    },
    "rte|mu=0.1": {
      "val_loss": 0.8207207259718692,
      "metric": 0.6787003610108303
    },
    "mrpc|mu=0.1": {
      "val_loss": 0.49297571474430607,
      "metric": 0.8455882352941176
    },
    "cola|mu=0.1": {
      "val_loss": 0.7090255384362898,
      "metric": 0.5522294868395369
    },
    "sst2|mu=0.1": {
      "val_loss": 0.3750043775236935,
      "metric": 0.9323394495412844
    }
  },
  "endpoints_by_seed": {
    "20260810": {
      "rte|mu=0": {
        "val_loss": 0.8175906622883214,
        "metric": 0.6823104693140795,
        "tau_sqnorm": 11.719945907592773
      },
      "mrpc|mu=0": {
        "val_loss": 0.5132508003244213,
        "metric": 0.8455882352941176,
        "tau_sqnorm": 16.389713287353516
      },
      "cola|mu=0": {
        "val_loss": 0.7201068157317655,
        "metric": 0.547116568580723,
        "tau_sqnorm": 22.580698013305664
      },
      "sst2|mu=0": {
        "val_loss": 0.3711380981797472,
        "metric": 0.9254587155963303,
        "tau_sqnorm": 129.03341674804688
      },
      "rte|mu=0.01": {
        "val_loss": 0.8244355079929752,
        "metric": 0.6823104693140795,
        "tau_sqnorm": 11.720720291137695
      },
      "mrpc|mu=0.01": {
        "val_loss": 0.5005946775861815,
        "metric": 0.8480392156862745,
        "tau_sqnorm": 16.358713150024414
      },
      "cola|mu=0.01": {
        "val_loss": 0.7014404151263653,
        "metric": 0.5600900419522739,
        "tau_sqnorm": 22.617820739746094
      },
      "sst2|mu=0.01": {
        "val_loss": 0.3847058933535847,
        "metric": 0.9277522935779816,
        "tau_sqnorm": 129.1992645263672
      },
      "rte|mu=0.1": {
        "val_loss": 0.8207207259718692,
        "metric": 0.6787003610108303,
        "tau_sqnorm": 11.70788860321045
      },
      "mrpc|mu=0.1": {
        "val_loss": 0.49297571474430607,
        "metric": 0.8455882352941176,
        "tau_sqnorm": 16.239850997924805
      },
      "cola|mu=0.1": {
        "val_loss": 0.7090255384362898,
        "metric": 0.5522294868395369,
        "tau_sqnorm": 22.55841636657715
      },
      "sst2|mu=0.1": {
        "val_loss": 0.3750043775236935,
        "metric": 0.9323394495412844,
        "tau_sqnorm": 129.33056640625
      }
    },
    "20260811": {
      "rte|mu=0": {
        "val_loss": 0.8223539913604406,
        "metric": 0.7075812274368231,
        "tau_sqnorm": 10.26201057434082
      },
      "mrpc|mu=0": {
        "val_loss": 0.4734109920613906,
        "metric": 0.8676470588235294,
        "tau_sqnorm": 14.931638717651367
      },
      "cola|mu=0": {
        "val_loss": 0.688789138057888,
        "metric": 0.575435670477595,
        "tau_sqnorm": 23.106029510498047
      },
      "sst2|mu=0": {
        "val_loss": 0.3948583222857309,
        "metric": 0.9231651376146789,
        "tau_sqnorm": 129.43756103515625
      },
      "rte|mu=0.01": {
        "val_loss": 0.8188015674425807,
        "metric": 0.7003610108303249,
        "tau_sqnorm": 10.24075698852539
      },
      "mrpc|mu=0.01": {
        "val_loss": 0.4575593410169377,
        "metric": 0.8725490196078431,
        "tau_sqnorm": 14.897530555725098
      },
      "cola|mu=0.01": {
        "val_loss": 0.6816045939065123,
        "metric": 0.5679361809424823,
        "tau_sqnorm": 23.09030532836914
      },
      "sst2|mu=0.01": {
        "val_loss": 0.4073068056631526,
        "metric": 0.9231651376146789,
        "tau_sqnorm": 129.4290771484375
      },
      "rte|mu=0.1": {
        "val_loss": 0.831660540956022,
        "metric": 0.6895306859205776,
        "tau_sqnorm": 10.221638679504395
      },
      "mrpc|mu=0.1": {
        "val_loss": 0.46604060863747315,
        "metric": 0.8725490196078431,
        "tau_sqnorm": 14.877556800842285
      },
      "cola|mu=0.1": {
        "val_loss": 0.7008726847708968,
        "metric": 0.5727969336224868,
        "tau_sqnorm": 23.263225555419922
      },
      "sst2|mu=0.1": {
        "val_loss": 0.3847606589487933,
        "metric": 0.9288990825688074,
        "tau_sqnorm": 129.2880859375
      }
    },
    "20260812": {
      "rte|mu=0": {
        "val_loss": 0.78479459472942,
        "metric": 0.6823104693140795,
        "tau_sqnorm": 10.816356658935547
      },
      "mrpc|mu=0": {
        "val_loss": 0.5236611179277009,
        "metric": 0.8504901960784313,
        "tau_sqnorm": 16.440778732299805
      },
      "cola|mu=0": {
        "val_loss": 0.7194241369902116,
        "metric": 0.5782027446370238,
        "tau_sqnorm": 22.51724624633789
      },
      "sst2|mu=0": {
        "val_loss": 0.3769630423379601,
        "metric": 0.9197247706422018,
        "tau_sqnorm": 130.3948974609375
      },
      "rte|mu=0.01": {
        "val_loss": 0.7864195178346943,
        "metric": 0.6787003610108303,
        "tau_sqnorm": 10.772562980651855
      },
      "mrpc|mu=0.01": {
        "val_loss": 0.5288669817587909,
        "metric": 0.8480392156862745,
        "tau_sqnorm": 16.42562484741211
      },
      "cola|mu=0.01": {
        "val_loss": 0.7249451636239415,
        "metric": 0.5780903072486336,
        "tau_sqnorm": 22.52402687072754
      },
      "sst2|mu=0.01": {
        "val_loss": 0.3908716716350765,
        "metric": 0.9162844036697247,
        "tau_sqnorm": 130.17709350585938
      },
      "rte|mu=0.1": {
        "val_loss": 0.7922230965393975,
        "metric": 0.6895306859205776,
        "tau_sqnorm": 10.772857666015625
      },
      "mrpc|mu=0.1": {
        "val_loss": 0.5299525258003497,
        "metric": 0.8431372549019608,
        "tau_sqnorm": 16.41509246826172
      },
      "cola|mu=0.1": {
        "val_loss": 0.7358256687596797,
        "metric": 0.5806473000395166,
        "tau_sqnorm": 22.574798583984375
      },
      "sst2|mu=0.1": {
        "val_loss": 0.38095193144378314,
        "metric": 0.9185779816513762,
        "tau_sqnorm": 130.2945556640625
      }
    }
  },
  "experiment_A": {
    "rows": [
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "task_arith",
        "w": 0.5,
        "task": "rte",
        "omega_diag": 2.2958981085713452e-05,
        "omega_fact": 2.319338071348474e-05,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 6.968437671661377,
        "pred_excess_diag": 1.1479490542856726e-05,
        "pred_excess_fact": 1.159669035674237e-05,
        "obs_excess_loss": -0.1564212813704452,
        "merged_loss": 0.6611693809178762,
        "merged_metric": 0.6173285198555957,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "task_arith",
        "w": 0.5,
        "task": "mrpc",
        "omega_diag": 1.1608962931085873e-05,
        "omega_fact": 1.173937817400145e-05,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 6.968437671661377,
        "pred_excess_diag": 5.804481465542936e-06,
        "pred_excess_fact": 5.869689087000725e-06,
        "obs_excess_loss": 0.03756447107184169,
        "merged_loss": 0.550815271396263,
        "merged_metric": 0.7083333333333334,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "task_arith",
        "w": 1.0,
        "task": "rte",
        "omega_diag": 5.6876181277814946e-05,
        "omega_fact": 5.700053012995673e-05,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 16.389713287353516,
        "pred_excess_diag": 2.8438090638907473e-05,
        "pred_excess_fact": 2.8500265064978364e-05,
        "obs_excess_loss": 0.23968343054774877,
        "merged_loss": 1.0572740928360702,
        "merged_metric": 0.5126353790613718,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "task_arith",
        "w": 1.0,
        "task": "mrpc",
        "omega_diag": 1.753783911161351e-05,
        "omega_fact": 1.769541327949602e-05,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 11.719945907592773,
        "pred_excess_diag": 8.768919555806756e-06,
        "pred_excess_fact": 8.84770663974801e-06,
        "obs_excess_loss": 0.0765152567741918,
        "merged_loss": 0.5897660570986131,
        "merged_metric": 0.7892156862745098,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "fisher",
        "w": 0.5,
        "task": "rte",
        "omega_diag": 9.444674830013846e-06,
        "omega_fact": 9.938716452772398e-06,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 3.8501405715942383,
        "pred_excess_diag": 4.722337415006923e-06,
        "pred_excess_fact": 4.969358226386199e-06,
        "obs_excess_loss": -0.12292617215146218,
        "merged_loss": 0.6946644901368593,
        "merged_metric": 0.6570397111913358,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "fisher",
        "w": 0.5,
        "task": "mrpc",
        "omega_diag": 1.4954947879304494e-05,
        "omega_fact": 1.559640282982992e-05,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 14.35715103149414,
        "pred_excess_diag": 7.477473939652247e-06,
        "pred_excess_fact": 7.79820141491496e-06,
        "obs_excess_loss": 0.2793580731924843,
        "merged_loss": 0.7926088735169056,
        "merged_metric": 0.5098039215686274,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "fisher",
        "w": 1.0,
        "task": "rte",
        "omega_diag": 3.893094228169069e-05,
        "omega_fact": 3.976243951532257e-05,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 13.547399520874023,
        "pred_excess_diag": 1.9465471140845346e-05,
        "pred_excess_fact": 1.9881219757661285e-05,
        "obs_excess_loss": 0.5857076390985979,
        "merged_loss": 1.4032983013869194,
        "merged_metric": 0.5306859205776173,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "fisher",
        "w": 1.0,
        "task": "mrpc",
        "omega_diag": 2.8909692039459775e-05,
        "omega_fact": 2.99371649186489e-05,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 29.89166259765625,
        "pred_excess_diag": 1.4454846019729888e-05,
        "pred_excess_fact": 1.496858245932445e-05,
        "obs_excess_loss": 0.3896293435610977,
        "merged_loss": 0.902880143885519,
        "merged_metric": 0.6838235294117647,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "ties",
        "w": 0.5,
        "task": "rte",
        "omega_diag": 4.9056771045052356e-05,
        "omega_fact": 4.9430694218902436e-05,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 15.083951950073242,
        "pred_excess_diag": 2.4528385522526178e-05,
        "pred_excess_fact": 2.4715347109451218e-05,
        "obs_excess_loss": -0.09705173280695278,
        "merged_loss": 0.7205389294813687,
        "merged_metric": 0.6209386281588448,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "ties",
        "w": 0.5,
        "task": "mrpc",
        "omega_diag": 2.0318211237590687e-05,
        "omega_fact": 2.0476466801174634e-05,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 12.677386283874512,
        "pred_excess_diag": 1.0159105618795343e-05,
        "pred_excess_fact": 1.0238233400587317e-05,
        "obs_excess_loss": 0.05188929567150047,
        "merged_loss": 0.5651400959959217,
        "merged_metric": 0.7156862745098039,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "ties",
        "w": 1.0,
        "task": "rte",
        "omega_diag": 0.0001743505499197834,
        "omega_fact": 0.00017548384997000848,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 52.6884765625,
        "pred_excess_diag": 8.71752749598917e-05,
        "pred_excess_fact": 8.774192498500424e-05,
        "obs_excess_loss": 0.6465292415894327,
        "merged_loss": 1.4641199038777541,
        "merged_metric": 0.516245487364621,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "ties",
        "w": 1.0,
        "task": "mrpc",
        "omega_diag": 6.648002904793786e-05,
        "omega_fact": 6.760878781030601e-05,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 43.2055778503418,
        "pred_excess_diag": 3.324001452396893e-05,
        "pred_excess_fact": 3.3804393905153006e-05,
        "obs_excess_loss": 0.10134373517597428,
        "merged_loss": 0.6145945355003956,
        "merged_metric": 0.821078431372549,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "dare",
        "w": 0.5,
        "task": "rte",
        "omega_diag": 0.00024151410402926176,
        "omega_fact": 0.00024200281044407804,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 70.20121765136719,
        "pred_excess_diag": 0.00012075705201463088,
        "pred_excess_fact": 0.00012100140522203902,
        "obs_excess_loss": -0.15855875084116133,
        "merged_loss": 0.6590319114471601,
        "merged_metric": 0.6173285198555957,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "dare",
        "w": 0.5,
        "task": "mrpc",
        "omega_diag": 0.00011666691769095012,
        "omega_fact": 0.00011799126481971962,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 70.18006896972656,
        "pred_excess_diag": 5.833345884547506e-05,
        "pred_excess_fact": 5.899563240985981e-05,
        "obs_excess_loss": 0.04025753514439456,
        "merged_loss": 0.5535083354688158,
        "merged_metric": 0.7083333333333334,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "dare",
        "w": 1.0,
        "task": "rte",
        "omega_diag": 0.0009301931907390583,
        "omega_fact": 0.0009327487888293475,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 269.2833557128906,
        "pred_excess_diag": 0.00046509659536952914,
        "pred_excess_fact": 0.00046637439441467375,
        "obs_excess_loss": 0.2307188941253221,
        "merged_loss": 1.0483095564136435,
        "merged_metric": 0.5090252707581228,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+mrpc",
        "op": "dare",
        "w": 1.0,
        "task": "mrpc",
        "omega_diag": 0.00043860812806604393,
        "omega_fact": 0.00044373984230397555,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 264.5712890625,
        "pred_excess_diag": 0.00021930406403302197,
        "pred_excess_fact": 0.00022186992115198778,
        "obs_excess_loss": 0.07278060620906313,
        "merged_loss": 0.5860314065334844,
        "merged_metric": 0.7818627450980392,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "task_arith",
        "w": 0.5,
        "task": "rte",
        "omega_diag": 2.4255376520398956e-05,
        "omega_fact": 2.4350621438136165e-05,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 8.357627868652344,
        "pred_excess_diag": 1.2127688260199478e-05,
        "pred_excess_fact": 1.2175310719068083e-05,
        "obs_excess_loss": -0.11265180967344701,
        "merged_loss": 0.7049388526148744,
        "merged_metric": 0.592057761732852,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "task_arith",
        "w": 0.5,
        "task": "cola",
        "omega_diag": 6.393049267151538e-05,
        "omega_fact": 6.402425439643315e-05,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 8.357627868652344,
        "pred_excess_diag": 3.196524633575769e-05,
        "pred_excess_fact": 3.201212719821658e-05,
        "obs_excess_loss": 0.1598123184557957,
        "merged_loss": 0.8799191341875612,
        "merged_metric": 0.21449832046390113,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "task_arith",
        "w": 1.0,
        "task": "rte",
        "omega_diag": 6.1696132904752e-05,
        "omega_fact": 6.205009092956523e-05,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 22.580698013305664,
        "pred_excess_diag": 3.0848066452376e-05,
        "pred_excess_fact": 3.1025045464782616e-05,
        "obs_excess_loss": 0.7170553237522553,
        "merged_loss": 1.5346459860405768,
        "merged_metric": 0.5595667870036101,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "task_arith",
        "w": 1.0,
        "task": "cola",
        "omega_diag": 8.15942226193634e-05,
        "omega_fact": 8.188080433919645e-05,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 11.719945907592773,
        "pred_excess_diag": 4.07971113096817e-05,
        "pred_excess_fact": 4.0940402169598226e-05,
        "obs_excess_loss": 0.13039080637184786,
        "merged_loss": 0.8504976221036133,
        "merged_metric": 0.5337999966053822,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "fisher",
        "w": 0.5,
        "task": "rte",
        "omega_diag": 3.247936580513738e-05,
        "omega_fact": 3.373002661833764e-05,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 15.629944801330566,
        "pred_excess_diag": 1.623968290256869e-05,
        "pred_excess_fact": 1.686501330916882e-05,
        "obs_excess_loss": -0.0596847594429869,
        "merged_loss": 0.7579059028453345,
        "merged_metric": 0.5992779783393501,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "fisher",
        "w": 0.5,
        "task": "cola",
        "omega_diag": 1.544881123748951e-05,
        "omega_fact": 1.652574236683868e-05,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 6.945282459259033,
        "pred_excess_diag": 7.724405618744755e-06,
        "pred_excess_fact": 8.26287118341934e-06,
        "obs_excess_loss": -0.038609922217957116,
        "merged_loss": 0.6814968935138084,
        "merged_metric": 0.4423775977311462,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "fisher",
        "w": 1.0,
        "task": "rte",
        "omega_diag": 0.00010446515599194692,
        "omega_fact": 0.00010770794126562363,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 48.98226547241211,
        "pred_excess_diag": 5.223257799597346e-05,
        "pred_excess_fact": 5.385397063281182e-05,
        "obs_excess_loss": 0.6906741978029053,
        "merged_loss": 1.5082648600912267,
        "merged_metric": 0.5667870036101083,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "fisher",
        "w": 1.0,
        "task": "cola",
        "omega_diag": 0.0001148310734050376,
        "omega_fact": 0.00011465243400565243,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 20.752197265625,
        "pred_excess_diag": 5.74155367025188e-05,
        "pred_excess_fact": 5.732621700282622e-05,
        "obs_excess_loss": 0.18168955972759282,
        "merged_loss": 0.9017963754593583,
        "merged_metric": 0.5439872790229083,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "ties",
        "w": 0.5,
        "task": "rte",
        "omega_diag": 5.000285369552242e-05,
        "omega_fact": 5.0461037512951706e-05,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 19.176509857177734,
        "pred_excess_diag": 2.500142684776121e-05,
        "pred_excess_fact": 2.5230518756475853e-05,
        "obs_excess_loss": -0.11093611880760323,
        "merged_loss": 0.7066545434807182,
        "merged_metric": 0.6101083032490975,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "ties",
        "w": 0.5,
        "task": "cola",
        "omega_diag": 0.0001004848217356656,
        "omega_fact": 0.00010066996019930803,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 14.157496452331543,
        "pred_excess_diag": 5.02424108678328e-05,
        "pred_excess_fact": 5.033498009965401e-05,
        "obs_excess_loss": 0.11665614545059566,
        "merged_loss": 0.8367629611823612,
        "merged_metric": 0.36653677071943647,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "ties",
        "w": 1.0,
        "task": "rte",
        "omega_diag": 0.00017832715819084935,
        "omega_fact": 0.00017978038622005457,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 68.68769073486328,
        "pred_excess_diag": 8.916357909542468e-05,
        "pred_excess_fact": 8.989019311002729e-05,
        "obs_excess_loss": 0.9305679354857023,
        "merged_loss": 1.7481585977740237,
        "merged_metric": 0.5631768953068592,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "ties",
        "w": 1.0,
        "task": "cola",
        "omega_diag": 0.000339653174566607,
        "omega_fact": 0.00034049512691009177,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 47.78895950317383,
        "pred_excess_diag": 0.0001698265872833035,
        "pred_excess_fact": 0.00017024756345504588,
        "obs_excess_loss": 0.18238520296513738,
        "merged_loss": 0.9024920186969029,
        "merged_metric": 0.5793601128286764,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "dare",
        "w": 0.5,
        "task": "rte",
        "omega_diag": 0.00024565230886807853,
        "omega_fact": 0.00024696851930989123,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 85.55430603027344,
        "pred_excess_diag": 0.00012282615443403927,
        "pred_excess_fact": 0.00012348425965494561,
        "obs_excess_loss": -0.11319179225054021,
        "merged_loss": 0.7043988700377812,
        "merged_metric": 0.5992779783393501,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "dare",
        "w": 0.5,
        "task": "cola",
        "omega_diag": 0.0006577696023862879,
        "omega_fact": 0.0006578038098705382,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 85.53758239746094,
        "pred_excess_diag": 0.00032888480119314394,
        "pred_excess_fact": 0.0003289019049352691,
        "obs_excess_loss": 0.15708084588768612,
        "merged_loss": 0.8771876616194516,
        "merged_metric": 0.20922659026975116,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "dare",
        "w": 1.0,
        "task": "rte",
        "omega_diag": 0.0009449879249617404,
        "omega_fact": 0.0009494246385724811,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 331.3547668457031,
        "pred_excess_diag": 0.0004724939624808702,
        "pred_excess_fact": 0.00047471231928624053,
        "obs_excess_loss": 0.7213953402068211,
        "merged_loss": 1.5389860024951425,
        "merged_metric": 0.5848375451263538,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "rte+cola",
        "op": "dare",
        "w": 1.0,
        "task": "cola",
        "omega_diag": 0.002457640044180639,
        "omega_fact": 0.0024549030507563553,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 320.4606018066406,
        "pred_excess_diag": 0.0012288200220903194,
        "pred_excess_fact": 0.0012274515253781777,
        "obs_excess_loss": 0.1390709570133103,
        "merged_loss": 0.8591777727450758,
        "merged_metric": 0.5337999966053822,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "task_arith",
        "w": 0.5,
        "task": "mrpc",
        "omega_diag": 1.4886685835101241e-05,
        "omega_fact": 1.5130186309866895e-05,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 9.607608795166016,
        "pred_excess_diag": 7.443342917550621e-06,
        "pred_excess_fact": 7.565093154933447e-06,
        "obs_excess_loss": -0.011926094690958622,
        "merged_loss": 0.5013247056334627,
        "merged_metric": 0.7254901960784313,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "task_arith",
        "w": 0.5,
        "task": "cola",
        "omega_diag": 7.589511029884616e-05,
        "omega_fact": 7.59748675849594e-05,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 9.607608795166016,
        "pred_excess_diag": 3.794755514942308e-05,
        "pred_excess_fact": 3.79874337924797e-05,
        "obs_excess_loss": -0.22212949595195342,
        "merged_loss": 0.4979773197798121,
        "merged_metric": 0.4266735941340427,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "task_arith",
        "w": 1.0,
        "task": "mrpc",
        "omega_diag": 3.1468741634251316e-05,
        "omega_fact": 3.1657875922790455e-05,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 22.580698013305664,
        "pred_excess_diag": 1.5734370817125658e-05,
        "pred_excess_fact": 1.5828937961395227e-05,
        "obs_excess_loss": 0.1212824641489515,
        "merged_loss": 0.6345332644733728,
        "merged_metric": 0.8259803921568627,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "task_arith",
        "w": 1.0,
        "task": "cola",
        "omega_diag": 0.00012936169810027747,
        "omega_fact": 0.00012949305663169418,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 16.389713287353516,
        "pred_excess_diag": 6.468084905013873e-05,
        "pred_excess_fact": 6.474652831584709e-05,
        "obs_excess_loss": 0.09929363170954775,
        "merged_loss": 0.8194004474413132,
        "merged_metric": 0.5339274964128555,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "fisher",
        "w": 0.5,
        "task": "mrpc",
        "omega_diag": 2.511484436520808e-05,
        "omega_fact": 2.581368485472543e-05,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 25.291399002075195,
        "pred_excess_diag": 1.255742218260404e-05,
        "pred_excess_fact": 1.2906842427362714e-05,
        "obs_excess_loss": 0.06456654445797794,
        "merged_loss": 0.5778173447823992,
        "merged_metric": 0.7058823529411765,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "fisher",
        "w": 0.5,
        "task": "cola",
        "omega_diag": 7.900926801602134e-06,
        "omega_fact": 8.667195085698023e-06,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 3.9041192531585693,
        "pred_excess_diag": 3.950463400801067e-06,
        "pred_excess_fact": 4.333597542849012e-06,
        "obs_excess_loss": -0.14860598521516066,
        "merged_loss": 0.5715008305166048,
        "merged_metric": 0.5364506086387147,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "fisher",
        "w": 1.0,
        "task": "mrpc",
        "omega_diag": 7.112601024500684e-05,
        "omega_fact": 7.248141412510458e-05,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 69.76847076416016,
        "pred_excess_diag": 3.556300512250342e-05,
        "pred_excess_fact": 3.624070706255229e-05,
        "obs_excess_loss": 0.983530169024187,
        "merged_loss": 1.4967809693486083,
        "merged_metric": 0.7303921568627451,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "fisher",
        "w": 1.0,
        "task": "cola",
        "omega_diag": 0.0001380000490733922,
        "omega_fact": 0.0001381582889255217,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 20.802919387817383,
        "pred_excess_diag": 6.90000245366961e-05,
        "pred_excess_fact": 6.907914446276085e-05,
        "obs_excess_loss": 1.1135120217546404,
        "merged_loss": 1.833618837486406,
        "merged_metric": 0.4439596737461067,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "ties",
        "w": 0.5,
        "task": "mrpc",
        "omega_diag": 2.9344076320841813e-05,
        "omega_fact": 2.951726925307763e-05,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 20.738178253173828,
        "pred_excess_diag": 1.4672038160420907e-05,
        "pred_excess_fact": 1.4758634626538815e-05,
        "obs_excess_loss": -0.015878343699025133,
        "merged_loss": 0.49737245662539614,
        "merged_metric": 0.7377450980392157,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "ties",
        "w": 0.5,
        "task": "cola",
        "omega_diag": 0.00013598745498939887,
        "omega_fact": 0.00013623307875494433,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 17.547840118408203,
        "pred_excess_diag": 6.799372749469943e-05,
        "pred_excess_fact": 6.811653937747217e-05,
        "obs_excess_loss": -0.2420223134990393,
        "merged_loss": 0.4780845022327262,
        "merged_metric": 0.4867133084691732,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "ties",
        "w": 1.0,
        "task": "mrpc",
        "omega_diag": 9.904777109557051e-05,
        "omega_fact": 0.00010019085095978861,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 72.65840911865234,
        "pred_excess_diag": 4.9523885547785254e-05,
        "pred_excess_fact": 5.0095425479894305e-05,
        "obs_excess_loss": 0.18339707278737838,
        "merged_loss": 0.6966478731117997,
        "merged_metric": 0.8553921568627451,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "ties",
        "w": 1.0,
        "task": "cola",
        "omega_diag": 0.00046529425129450045,
        "omega_fact": 0.0004660158086395079,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 60.08672332763672,
        "pred_excess_diag": 0.00023264712564725022,
        "pred_excess_fact": 0.00023300790431975395,
        "obs_excess_loss": 0.687773130255486,
        "merged_loss": 1.4078799459872515,
        "merged_metric": 0.4642050287843757,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "dare",
        "w": 0.5,
        "task": "mrpc",
        "omega_diag": 0.0001494005929386875,
        "omega_fact": 0.00015104080846909884,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 97.33390808105469,
        "pred_excess_diag": 7.470029646934374e-05,
        "pred_excess_fact": 7.552040423454942e-05,
        "obs_excess_loss": -0.011919742705775227,
        "merged_loss": 0.501331057618646,
        "merged_metric": 0.7254901960784313,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "dare",
        "w": 0.5,
        "task": "cola",
        "omega_diag": 0.0007779081773937845,
        "omega_fact": 0.000777461365087285,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 97.32414245605469,
        "pred_excess_diag": 0.00038895408869689223,
        "pred_excess_fact": 0.0003887306825436425,
        "obs_excess_loss": -0.22068271626676378,
        "merged_loss": 0.4994240994650017,
        "merged_metric": 0.42441007309982554,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "dare",
        "w": 1.0,
        "task": "mrpc",
        "omega_diag": 0.0005719526076464877,
        "omega_fact": 0.0005776667801952387,
        "eps_abs": 0.24661841162088222,
        "eps_rel": 0.24661841162088222,
        "d_sqnorm": 373.4825134277344,
        "pred_excess_diag": 0.00028597630382324387,
        "pred_excess_fact": 0.00028883339009761936,
        "obs_excess_loss": 0.11665730032266353,
        "merged_loss": 0.6299081006470848,
        "merged_metric": 0.8235294117647058,
        "expert_loss": 0.5132508003244213,
        "expert_metric": 0.8455882352941176
      },
      {
        "seed": 20260810,
        "pair": "mrpc+cola",
        "op": "dare",
        "w": 1.0,
        "task": "cola",
        "omega_diag": 0.002940327662403732,
        "omega_fact": 0.0029358789460421342,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 367.27215576171875,
        "pred_excess_diag": 0.001470163831201866,
        "pred_excess_fact": 0.0014679394730210671,
        "obs_excess_loss": 0.1264121997047819,
        "merged_loss": 0.8465190154365474,
        "merged_metric": 0.5168226802449434,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "task_arith",
        "w": 0.5,
        "task": "sst2",
        "omega_diag": 0.00028859536921516706,
        "omega_fact": 0.0002910733472992855,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 35.00386428833008,
        "pred_excess_diag": 0.00014429768460758353,
        "pred_excess_fact": 0.00014553667364964275,
        "obs_excess_loss": 0.049047166191109826,
        "merged_loss": 0.420185264370857,
        "merged_metric": 0.8165137614678899,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "task_arith",
        "w": 0.5,
        "task": "rte",
        "omega_diag": 8.965442191527302e-05,
        "omega_fact": 8.982491713946492e-05,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 35.00386428833008,
        "pred_excess_diag": 4.482721095763651e-05,
        "pred_excess_fact": 4.491245856973246e-05,
        "obs_excess_loss": -0.04481202385485816,
        "merged_loss": 0.7727786384334633,
        "merged_metric": 0.5740072202166066,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "task_arith",
        "w": 1.0,
        "task": "sst2",
        "omega_diag": 0.00010935203093635507,
        "omega_fact": 0.0001094402545056362,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 11.719945907592773,
        "pred_excess_diag": 5.467601546817754e-05,
        "pred_excess_fact": 5.47201272528181e-05,
        "obs_excess_loss": 0.1423818423933939,
        "merged_loss": 0.5135199405731411,
        "merged_metric": 0.908256880733945,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "task_arith",
        "w": 1.0,
        "task": "rte",
        "omega_diag": 0.00032680486834565594,
        "omega_fact": 0.0003265284846014086,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 129.03341674804688,
        "pred_excess_diag": 0.00016340243417282797,
        "pred_excess_fact": 0.0001632642423007043,
        "obs_excess_loss": 2.008940807318429,
        "merged_loss": 2.8265314696067505,
        "merged_metric": 0.4657039711191336,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "fisher",
        "w": 0.5,
        "task": "sst2",
        "omega_diag": 5.4146189549781314e-05,
        "omega_fact": 5.996206960785305e-05,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 21.34068489074707,
        "pred_excess_diag": 2.7073094774890657e-05,
        "pred_excess_fact": 2.9981034803926525e-05,
        "obs_excess_loss": -0.09233153454207499,
        "merged_loss": 0.2788065636376722,
        "merged_metric": 0.9071100917431193,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "fisher",
        "w": 0.5,
        "task": "rte",
        "omega_diag": 0.00012402046357084704,
        "omega_fact": 0.0001277961739464382,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 77.5568618774414,
        "pred_excess_diag": 6.201023178542352e-05,
        "pred_excess_fact": 6.38980869732191e-05,
        "obs_excess_loss": 0.06374463901623062,
        "merged_loss": 0.8813353013045521,
        "merged_metric": 0.5740072202166066,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "fisher",
        "w": 1.0,
        "task": "sst2",
        "omega_diag": 0.0006283233767362828,
        "omega_fact": 0.0006208567699634687,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 63.21193313598633,
        "pred_excess_diag": 0.0003141616883681414,
        "pred_excess_fact": 0.00031042838498173433,
        "obs_excess_loss": 0.30068432669573975,
        "merged_loss": 0.6718224248754869,
        "merged_metric": 0.9105504587155964,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "fisher",
        "w": 1.0,
        "task": "rte",
        "omega_diag": 0.0004710121425641494,
        "omega_fact": 0.00048400536229410934,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 292.9578552246094,
        "pred_excess_diag": 0.0002355060712820747,
        "pred_excess_fact": 0.00024200268114705467,
        "obs_excess_loss": 2.9647047799416826,
        "merged_loss": 3.782295442230004,
        "merged_metric": 0.48736462093862815,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "ties",
        "w": 0.5,
        "task": "sst2",
        "omega_diag": 0.00039737139117302923,
        "omega_fact": 0.00039920740270742546,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 48.64862060546875,
        "pred_excess_diag": 0.00019868569558651462,
        "pred_excess_fact": 0.00019960370135371273,
        "obs_excess_loss": 0.00222037021720084,
        "merged_loss": 0.37335846839694803,
        "merged_metric": 0.8635321100917431,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "ties",
        "w": 0.5,
        "task": "rte",
        "omega_diag": 0.00020481929465466652,
        "omega_fact": 0.00020571280886065777,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 88.88459014892578,
        "pred_excess_diag": 0.00010240964732733326,
        "pred_excess_fact": 0.00010285640443032889,
        "obs_excess_loss": -0.014608840864918204,
        "merged_loss": 0.8029818214234032,
        "merged_metric": 0.5703971119133574,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "ties",
        "w": 1.0,
        "task": "sst2",
        "omega_diag": 0.001168624929126674,
        "omega_fact": 0.0011771322892788778,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 144.79266357421875,
        "pred_excess_diag": 0.000584312464563337,
        "pred_excess_fact": 0.0005885661446394389,
        "obs_excess_loss": 0.17709544916218578,
        "merged_loss": 0.548233547341933,
        "merged_metric": 0.9139908256880734,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "ties",
        "w": 1.0,
        "task": "rte",
        "omega_diag": 0.0007863494307580759,
        "omega_fact": 0.0007892471617286194,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 342.57806396484375,
        "pred_excess_diag": 0.00039317471537903795,
        "pred_excess_fact": 0.0003946235808643097,
        "obs_excess_loss": 2.5493581583353584,
        "merged_loss": 3.36694882062368,
        "merged_metric": 0.48014440433212996,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "dare",
        "w": 0.5,
        "task": "sst2",
        "omega_diag": 0.002911439333055122,
        "omega_fact": 0.0029254069183998685,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 351.69775390625,
        "pred_excess_diag": 0.001455719666527561,
        "pred_excess_fact": 0.0014627034591999342,
        "obs_excess_loss": 0.04228266895911015,
        "merged_loss": 0.41342076713885734,
        "merged_metric": 0.8176605504587156,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "dare",
        "w": 0.5,
        "task": "rte",
        "omega_diag": 0.0009475058520556497,
        "omega_fact": 0.0009338684890371206,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 351.7386169433594,
        "pred_excess_diag": 0.00047375292602782487,
        "pred_excess_fact": 0.0004669342445185603,
        "obs_excess_loss": -0.044757288070361945,
        "merged_loss": 0.7728333742179595,
        "merged_metric": 0.5740072202166066,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "dare",
        "w": 1.0,
        "task": "sst2",
        "omega_diag": 0.010571811648151392,
        "omega_fact": 0.010611818745921231,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 1278.559814453125,
        "pred_excess_diag": 0.005285905824075696,
        "pred_excess_fact": 0.005305909372960616,
        "obs_excess_loss": 0.11287484324853359,
        "merged_loss": 0.4840129414282808,
        "merged_metric": 0.9128440366972477,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+rte",
        "op": "dare",
        "w": 1.0,
        "task": "rte",
        "omega_diag": 0.0037502110849742766,
        "omega_fact": 0.003699285266767396,
        "eps_abs": 0.5781988106140419,
        "eps_rel": 0.5781988106140419,
        "d_sqnorm": 1395.95458984375,
        "pred_excess_diag": 0.0018751055424871383,
        "pred_excess_fact": 0.001849642633383698,
        "obs_excess_loss": 1.8977433770141876,
        "merged_loss": 2.715334039302509,
        "merged_metric": 0.48014440433212996,
        "expert_loss": 0.8175906622883214,
        "expert_metric": 0.6823104693140795
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "task_arith",
        "w": 0.5,
        "task": "sst2",
        "omega_diag": 0.00031119560630822265,
        "omega_fact": 0.00031341010107601764,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 37.565155029296875,
        "pred_excess_diag": 0.00015559780315411133,
        "pred_excess_fact": 0.00015670505053800882,
        "obs_excess_loss": 0.08953911708582435,
        "merged_loss": 0.46067721526557154,
        "merged_metric": 0.7993119266055045,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "task_arith",
        "w": 0.5,
        "task": "cola",
        "omega_diag": 0.00023817514693007138,
        "omega_fact": 0.0002395196447635071,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 37.565155029296875,
        "pred_excess_diag": 0.00011908757346503569,
        "pred_excess_fact": 0.00011975982238175355,
        "obs_excess_loss": 0.05469606020992346,
        "merged_loss": 0.774802875941689,
        "merged_metric": 0.22567972853698595,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "task_arith",
        "w": 1.0,
        "task": "sst2",
        "omega_diag": 0.00022448294017633037,
        "omega_fact": 0.00022456436000324657,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 22.580698013305664,
        "pred_excess_diag": 0.00011224147008816518,
        "pred_excess_fact": 0.00011228218000162329,
        "obs_excess_loss": 0.1660315321946363,
        "merged_loss": 0.5371696303743835,
        "merged_metric": 0.908256880733945,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "task_arith",
        "w": 1.0,
        "task": "cola",
        "omega_diag": 0.0007968935588593787,
        "omega_fact": 0.0008015595068326602,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 129.03341674804688,
        "pred_excess_diag": 0.00039844677942968936,
        "pred_excess_fact": 0.0004007797534163301,
        "obs_excess_loss": 1.1473736961301655,
        "merged_loss": 1.867480511861931,
        "merged_metric": 0.21450898058668424,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "fisher",
        "w": 0.5,
        "task": "sst2",
        "omega_diag": 0.00018969961087205928,
        "omega_fact": 0.00019955471956624546,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 31.439115524291992,
        "pred_excess_diag": 9.484980543602964e-05,
        "pred_excess_fact": 9.977735978312273e-05,
        "obs_excess_loss": -0.04010674999941377,
        "merged_loss": 0.3310313481803334,
        "merged_metric": 0.8910550458715596,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "fisher",
        "w": 0.5,
        "task": "cola",
        "omega_diag": 0.0002309120093818661,
        "omega_fact": 0.0002382098180365572,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 61.88969421386719,
        "pred_excess_diag": 0.00011545600469093305,
        "pred_excess_fact": 0.0001191049090182786,
        "obs_excess_loss": 0.2528343484705726,
        "merged_loss": 0.9729411642023381,
        "merged_metric": 0.16823328461838583,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "fisher",
        "w": 1.0,
        "task": "sst2",
        "omega_diag": 0.0004216176091730489,
        "omega_fact": 0.0004215112759811238,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 53.955291748046875,
        "pred_excess_diag": 0.00021080880458652446,
        "pred_excess_fact": 0.0002107556379905619,
        "obs_excess_loss": 0.22162893373485004,
        "merged_loss": 0.5927670319145972,
        "merged_metric": 0.9185779816513762,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "fisher",
        "w": 1.0,
        "task": "cola",
        "omega_diag": 0.0008190034520785708,
        "omega_fact": 0.0008438809491864798,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 221.30923461914062,
        "pred_excess_diag": 0.0004095017260392854,
        "pred_excess_fact": 0.0004219404745932399,
        "obs_excess_loss": 2.6454117014104086,
        "merged_loss": 3.365518517142174,
        "merged_metric": 0.11461617922248798,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "ties",
        "w": 0.5,
        "task": "sst2",
        "omega_diag": 0.0004634308872017786,
        "omega_fact": 0.0004651986316131416,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 54.124000549316406,
        "pred_excess_diag": 0.0002317154436008893,
        "pred_excess_fact": 0.0002325993158065708,
        "obs_excess_loss": 0.024890523848183688,
        "merged_loss": 0.3960286220279309,
        "merged_metric": 0.8463302752293578,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "ties",
        "w": 0.5,
        "task": "cola",
        "omega_diag": 0.0005512045191198723,
        "omega_fact": 0.0005540525861703958,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 94.16091918945312,
        "pred_excess_diag": 0.00027560225955993616,
        "pred_excess_fact": 0.0002770262930851979,
        "obs_excess_loss": 0.16030285245277276,
        "merged_loss": 0.8804096681845383,
        "merged_metric": 0.1794259438018491,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "ties",
        "w": 1.0,
        "task": "sst2",
        "omega_diag": 0.0013864349690651957,
        "omega_fact": 0.0013944877164404211,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 167.99549865722656,
        "pred_excess_diag": 0.0006932174845325978,
        "pred_excess_fact": 0.0006972438582202106,
        "obs_excess_loss": 0.17923837038901969,
        "merged_loss": 0.5503764685687669,
        "merged_metric": 0.9139908256880734,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "ties",
        "w": 1.0,
        "task": "cola",
        "omega_diag": 0.002039869463412379,
        "omega_fact": 0.0020526329539343542,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 354.522216796875,
        "pred_excess_diag": 0.0010199347317061895,
        "pred_excess_fact": 0.0010263164769671771,
        "obs_excess_loss": 1.8204266002628513,
        "merged_loss": 2.540533415994617,
        "merged_metric": 0.14408654042815197,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "dare",
        "w": 0.5,
        "task": "sst2",
        "omega_diag": 0.0031829916079890107,
        "omega_fact": 0.0031971258732423537,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 378.7861328125,
        "pred_excess_diag": 0.0015914958039945054,
        "pred_excess_fact": 0.0015985629366211769,
        "obs_excess_loss": 0.07671717287750418,
        "merged_loss": 0.44785527105725137,
        "merged_metric": 0.7981651376146789,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "dare",
        "w": 0.5,
        "task": "cola",
        "omega_diag": 0.00243785613889751,
        "omega_fact": 0.002439111302096069,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 378.7774353027344,
        "pred_excess_diag": 0.001218928069448755,
        "pred_excess_fact": 0.0012195556510480345,
        "obs_excess_loss": 0.04232099483705776,
        "merged_loss": 0.7624278105688232,
        "merged_metric": 0.21340318313469328,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "dare",
        "w": 1.0,
        "task": "sst2",
        "omega_diag": 0.011699265638252526,
        "omega_fact": 0.011740903927500178,
        "eps_abs": 0.34475044220011863,
        "eps_rel": 0.34475044220011863,
        "d_sqnorm": 1387.4742431640625,
        "pred_excess_diag": 0.005849632819126263,
        "pred_excess_fact": 0.005870451963750089,
        "obs_excess_loss": 0.13950504116508944,
        "merged_loss": 0.5106431393448366,
        "merged_metric": 0.9094036697247706,
        "expert_loss": 0.3711380981797472,
        "expert_metric": 0.9254587155963303
      },
      {
        "seed": 20260810,
        "pair": "sst2+cola",
        "op": "dare",
        "w": 1.0,
        "task": "cola",
        "omega_diag": 0.009610991805775508,
        "omega_fact": 0.009614852516122083,
        "eps_abs": 0.26604471224898496,
        "eps_rel": 0.26604471224898496,
        "d_sqnorm": 1493.9097900390625,
        "pred_excess_diag": 0.004805495902887754,
        "pred_excess_fact": 0.004807426258061041,
        "obs_excess_loss": 1.0853088246667375,
        "merged_loss": 1.8054156403985029,
        "merged_metric": 0.21286128190037068,
        "expert_loss": 0.7201068157317655,
        "expert_metric": 0.547116568580723
      }
    ],
    "spearman_diag": {
      "rho": 0.3571964369432724,
      "p": 0.0011435745229505803,
      "n": 80
    },
    "spearman_fact": {
      "rho": 0.3584153774027192,
      "p": 0.0010966118240345244,
      "n": 80
    },
    "max_eps_rel": 0.5781988106140419,
    "max_eps_abs": 0.5781988106140419,
    "scale_ratio_median": 0.0005602723732771874
  },
  "experiment_B": {
    "rows": [
      {
        "seed": 20260810,
        "mu": 0.0,
        "pair": "rte+mrpc",
        "max_pred_excess": 1.1479490542856726e-05,
        "max_obs_excess": 0.03756447107184169,
        "max_d_sqnorm": 6.968437671661377,
        "mean_own_cost": 0.0,
        "mean_own_cost_rel": 0.0
      },
      {
        "seed": 20260810,
        "mu": 0.0,
        "pair": "rte+cola",
        "max_pred_excess": 3.196524633575769e-05,
        "max_obs_excess": 0.1598123184557957,
        "max_d_sqnorm": 8.357627868652344,
        "mean_own_cost": 0.0,
        "mean_own_cost_rel": 0.0
      },
      {
        "seed": 20260810,
        "mu": 0.0,
        "pair": "mrpc+cola",
        "max_pred_excess": 3.794755514942308e-05,
        "max_obs_excess": -0.011926094690958622,
        "max_d_sqnorm": 9.607608795166016,
        "mean_own_cost": 0.0,
        "mean_own_cost_rel": 0.0
      },
      {
        "seed": 20260810,
        "mu": 0.0,
        "pair": "sst2+rte",
        "max_pred_excess": 0.00014429768460758353,
        "max_obs_excess": 0.049047166191109826,
        "max_d_sqnorm": 35.00386428833008,
        "mean_own_cost": 0.0,
        "mean_own_cost_rel": 0.0
      },
      {
        "seed": 20260810,
        "mu": 0.0,
        "pair": "sst2+cola",
        "max_pred_excess": 0.00015559780315411133,
        "max_obs_excess": 0.08953911708582435,
        "max_d_sqnorm": 37.565155029296875,
        "mean_own_cost": 0.0,
        "mean_own_cost_rel": 0.0
      },
      {
        "seed": 20260810,
        "mu": 0.01,
        "pair": "rte+mrpc",
        "max_pred_excess": 1.0450111354375326e-05,
        "max_obs_excess": 0.04376674721054008,
        "max_d_sqnorm": 6.960299015045166,
        "mean_own_cost": -0.002905638516793041,
        "mean_own_cost_rel": -0.008143388838381506
      },
      {
        "seed": 20260810,
        "mu": 0.01,
        "pair": "rte+cola",
        "max_pred_excess": 2.7136227184687355e-05,
        "max_obs_excess": 0.17356424969429018,
        "max_d_sqnorm": 8.363602638244629,
        "mean_own_cost": -0.005910777450373217,
        "mean_own_cost_rel": -0.008774869649551577
      },
      {
        "seed": 20260810,
        "mu": 0.01,
        "pair": "mrpc+cola",
        "max_pred_excess": 3.216657908617202e-05,
        "max_obs_excess": -0.0052173421079037,
        "max_d_sqnorm": 9.600286483764648,
        "mean_own_cost": -0.01566126167181997,
        "mean_own_cost_rel": -0.025290229965072943
      },
      {
        "seed": 20260810,
        "mu": 0.01,
        "pair": "sst2+rte",
        "max_pred_excess": 0.00014511652682661994,
        "max_obs_excess": 0.04123453057687221,
        "max_d_sqnorm": 35.03794479370117,
        "mean_own_cost": 0.010206320439245603,
        "mean_own_cost_rel": 0.022464620080316258
      },
      {
        "seed": 20260810,
        "mu": 0.01,
        "pair": "sst2+cola",
        "max_pred_excess": 0.0001563851631315251,
        "max_obs_excess": 0.06868992773217897,
        "max_d_sqnorm": 37.563472747802734,
        "mean_own_cost": -0.0025493027157813264,
        "mean_own_cost_rel": 0.005317778953624822
      },
      {
        "seed": 20260810,
        "mu": 0.1,
        "pair": "rte+mrpc",
        "max_pred_excess": 1.0253241209328522e-05,
        "max_obs_excess": 0.05275566554537009,
        "max_d_sqnorm": 6.930298805236816,
        "mean_own_cost": -0.008572510948283735,
        "mean_own_cost_rel": -0.01783743587022032
      },
      {
        "seed": 20260810,
        "mu": 0.1,
        "pair": "rte+cola",
        "max_pred_excess": 3.211682901989978e-05,
        "max_obs_excess": 0.16542916855670353,
        "max_d_sqnorm": 8.34969711303711,
        "mean_own_cost": -0.003975606805963983,
        "mean_own_cost_rel": -0.0057799902317157885
      },
      {
        "seed": 20260810,
        "mu": 0.1,
        "pair": "mrpc+cola",
        "max_pred_excess": 3.8126504507504885e-05,
        "max_obs_excess": 0.001106565489488509,
        "max_d_sqnorm": 9.563343048095703,
        "mean_own_cost": -0.015678181437795452,
        "mean_own_cost_rel": -0.027445825602961632
      },
      {
        "seed": 20260810,
        "mu": 0.1,
        "pair": "sst2+rte",
        "max_pred_excess": 0.00013884079853951911,
        "max_obs_excess": 0.029062455810538124,
        "max_d_sqnorm": 35.076072692871094,
        "mean_own_cost": 0.0034981715137470115,
        "mean_own_cost_rel": 0.007122879973465508
      },
      {
        "seed": 20260810,
        "mu": 0.1,
        "pair": "sst2+cola",
        "max_pred_excess": 0.00014989990468218626,
        "max_obs_excess": 0.06830146074841875,
        "max_d_sqnorm": 37.61309051513672,
        "mean_own_cost": -0.003607498975764706,
        "mean_own_cost_rel": -0.0024855097592758014
      }
    ]
  },
  "by_seed": {
    "20260810": {
      "rowsA": [
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "task_arith",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 2.2958981085713452e-05,
          "omega_fact": 2.319338071348474e-05,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 6.968437671661377,
          "pred_excess_diag": 1.1479490542856726e-05,
          "pred_excess_fact": 1.159669035674237e-05,
          "obs_excess_loss": -0.1564212813704452,
          "merged_loss": 0.6611693809178762,
          "merged_metric": 0.6173285198555957,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "task_arith",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 1.1608962931085873e-05,
          "omega_fact": 1.173937817400145e-05,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 6.968437671661377,
          "pred_excess_diag": 5.804481465542936e-06,
          "pred_excess_fact": 5.869689087000725e-06,
          "obs_excess_loss": 0.03756447107184169,
          "merged_loss": 0.550815271396263,
          "merged_metric": 0.7083333333333334,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "task_arith",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 5.6876181277814946e-05,
          "omega_fact": 5.700053012995673e-05,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 16.389713287353516,
          "pred_excess_diag": 2.8438090638907473e-05,
          "pred_excess_fact": 2.8500265064978364e-05,
          "obs_excess_loss": 0.23968343054774877,
          "merged_loss": 1.0572740928360702,
          "merged_metric": 0.5126353790613718,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "task_arith",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 1.753783911161351e-05,
          "omega_fact": 1.769541327949602e-05,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 11.719945907592773,
          "pred_excess_diag": 8.768919555806756e-06,
          "pred_excess_fact": 8.84770663974801e-06,
          "obs_excess_loss": 0.0765152567741918,
          "merged_loss": 0.5897660570986131,
          "merged_metric": 0.7892156862745098,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "fisher",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 9.444674830013846e-06,
          "omega_fact": 9.938716452772398e-06,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 3.8501405715942383,
          "pred_excess_diag": 4.722337415006923e-06,
          "pred_excess_fact": 4.969358226386199e-06,
          "obs_excess_loss": -0.12292617215146218,
          "merged_loss": 0.6946644901368593,
          "merged_metric": 0.6570397111913358,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "fisher",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 1.4954947879304494e-05,
          "omega_fact": 1.559640282982992e-05,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 14.35715103149414,
          "pred_excess_diag": 7.477473939652247e-06,
          "pred_excess_fact": 7.79820141491496e-06,
          "obs_excess_loss": 0.2793580731924843,
          "merged_loss": 0.7926088735169056,
          "merged_metric": 0.5098039215686274,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "fisher",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 3.893094228169069e-05,
          "omega_fact": 3.976243951532257e-05,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 13.547399520874023,
          "pred_excess_diag": 1.9465471140845346e-05,
          "pred_excess_fact": 1.9881219757661285e-05,
          "obs_excess_loss": 0.5857076390985979,
          "merged_loss": 1.4032983013869194,
          "merged_metric": 0.5306859205776173,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "fisher",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 2.8909692039459775e-05,
          "omega_fact": 2.99371649186489e-05,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 29.89166259765625,
          "pred_excess_diag": 1.4454846019729888e-05,
          "pred_excess_fact": 1.496858245932445e-05,
          "obs_excess_loss": 0.3896293435610977,
          "merged_loss": 0.902880143885519,
          "merged_metric": 0.6838235294117647,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "ties",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 4.9056771045052356e-05,
          "omega_fact": 4.9430694218902436e-05,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 15.083951950073242,
          "pred_excess_diag": 2.4528385522526178e-05,
          "pred_excess_fact": 2.4715347109451218e-05,
          "obs_excess_loss": -0.09705173280695278,
          "merged_loss": 0.7205389294813687,
          "merged_metric": 0.6209386281588448,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "ties",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 2.0318211237590687e-05,
          "omega_fact": 2.0476466801174634e-05,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 12.677386283874512,
          "pred_excess_diag": 1.0159105618795343e-05,
          "pred_excess_fact": 1.0238233400587317e-05,
          "obs_excess_loss": 0.05188929567150047,
          "merged_loss": 0.5651400959959217,
          "merged_metric": 0.7156862745098039,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "ties",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0001743505499197834,
          "omega_fact": 0.00017548384997000848,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 52.6884765625,
          "pred_excess_diag": 8.71752749598917e-05,
          "pred_excess_fact": 8.774192498500424e-05,
          "obs_excess_loss": 0.6465292415894327,
          "merged_loss": 1.4641199038777541,
          "merged_metric": 0.516245487364621,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "ties",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 6.648002904793786e-05,
          "omega_fact": 6.760878781030601e-05,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 43.2055778503418,
          "pred_excess_diag": 3.324001452396893e-05,
          "pred_excess_fact": 3.3804393905153006e-05,
          "obs_excess_loss": 0.10134373517597428,
          "merged_loss": 0.6145945355003956,
          "merged_metric": 0.821078431372549,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "dare",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.00024151410402926176,
          "omega_fact": 0.00024200281044407804,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 70.20121765136719,
          "pred_excess_diag": 0.00012075705201463088,
          "pred_excess_fact": 0.00012100140522203902,
          "obs_excess_loss": -0.15855875084116133,
          "merged_loss": 0.6590319114471601,
          "merged_metric": 0.6173285198555957,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "dare",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 0.00011666691769095012,
          "omega_fact": 0.00011799126481971962,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 70.18006896972656,
          "pred_excess_diag": 5.833345884547506e-05,
          "pred_excess_fact": 5.899563240985981e-05,
          "obs_excess_loss": 0.04025753514439456,
          "merged_loss": 0.5535083354688158,
          "merged_metric": 0.7083333333333334,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "dare",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0009301931907390583,
          "omega_fact": 0.0009327487888293475,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 269.2833557128906,
          "pred_excess_diag": 0.00046509659536952914,
          "pred_excess_fact": 0.00046637439441467375,
          "obs_excess_loss": 0.2307188941253221,
          "merged_loss": 1.0483095564136435,
          "merged_metric": 0.5090252707581228,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+mrpc",
          "op": "dare",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 0.00043860812806604393,
          "omega_fact": 0.00044373984230397555,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 264.5712890625,
          "pred_excess_diag": 0.00021930406403302197,
          "pred_excess_fact": 0.00022186992115198778,
          "obs_excess_loss": 0.07278060620906313,
          "merged_loss": 0.5860314065334844,
          "merged_metric": 0.7818627450980392,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 2.4255376520398956e-05,
          "omega_fact": 2.4350621438136165e-05,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 8.357627868652344,
          "pred_excess_diag": 1.2127688260199478e-05,
          "pred_excess_fact": 1.2175310719068083e-05,
          "obs_excess_loss": -0.11265180967344701,
          "merged_loss": 0.7049388526148744,
          "merged_metric": 0.592057761732852,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 6.393049267151538e-05,
          "omega_fact": 6.402425439643315e-05,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 8.357627868652344,
          "pred_excess_diag": 3.196524633575769e-05,
          "pred_excess_fact": 3.201212719821658e-05,
          "obs_excess_loss": 0.1598123184557957,
          "merged_loss": 0.8799191341875612,
          "merged_metric": 0.21449832046390113,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 6.1696132904752e-05,
          "omega_fact": 6.205009092956523e-05,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 22.580698013305664,
          "pred_excess_diag": 3.0848066452376e-05,
          "pred_excess_fact": 3.1025045464782616e-05,
          "obs_excess_loss": 0.7170553237522553,
          "merged_loss": 1.5346459860405768,
          "merged_metric": 0.5595667870036101,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 8.15942226193634e-05,
          "omega_fact": 8.188080433919645e-05,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 11.719945907592773,
          "pred_excess_diag": 4.07971113096817e-05,
          "pred_excess_fact": 4.0940402169598226e-05,
          "obs_excess_loss": 0.13039080637184786,
          "merged_loss": 0.8504976221036133,
          "merged_metric": 0.5337999966053822,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 3.247936580513738e-05,
          "omega_fact": 3.373002661833764e-05,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 15.629944801330566,
          "pred_excess_diag": 1.623968290256869e-05,
          "pred_excess_fact": 1.686501330916882e-05,
          "obs_excess_loss": -0.0596847594429869,
          "merged_loss": 0.7579059028453345,
          "merged_metric": 0.5992779783393501,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 1.544881123748951e-05,
          "omega_fact": 1.652574236683868e-05,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 6.945282459259033,
          "pred_excess_diag": 7.724405618744755e-06,
          "pred_excess_fact": 8.26287118341934e-06,
          "obs_excess_loss": -0.038609922217957116,
          "merged_loss": 0.6814968935138084,
          "merged_metric": 0.4423775977311462,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.00010446515599194692,
          "omega_fact": 0.00010770794126562363,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 48.98226547241211,
          "pred_excess_diag": 5.223257799597346e-05,
          "pred_excess_fact": 5.385397063281182e-05,
          "obs_excess_loss": 0.6906741978029053,
          "merged_loss": 1.5082648600912267,
          "merged_metric": 0.5667870036101083,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.0001148310734050376,
          "omega_fact": 0.00011465243400565243,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 20.752197265625,
          "pred_excess_diag": 5.74155367025188e-05,
          "pred_excess_fact": 5.732621700282622e-05,
          "obs_excess_loss": 0.18168955972759282,
          "merged_loss": 0.9017963754593583,
          "merged_metric": 0.5439872790229083,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "ties",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 5.000285369552242e-05,
          "omega_fact": 5.0461037512951706e-05,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 19.176509857177734,
          "pred_excess_diag": 2.500142684776121e-05,
          "pred_excess_fact": 2.5230518756475853e-05,
          "obs_excess_loss": -0.11093611880760323,
          "merged_loss": 0.7066545434807182,
          "merged_metric": 0.6101083032490975,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "ties",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0001004848217356656,
          "omega_fact": 0.00010066996019930803,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 14.157496452331543,
          "pred_excess_diag": 5.02424108678328e-05,
          "pred_excess_fact": 5.033498009965401e-05,
          "obs_excess_loss": 0.11665614545059566,
          "merged_loss": 0.8367629611823612,
          "merged_metric": 0.36653677071943647,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "ties",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.00017832715819084935,
          "omega_fact": 0.00017978038622005457,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 68.68769073486328,
          "pred_excess_diag": 8.916357909542468e-05,
          "pred_excess_fact": 8.989019311002729e-05,
          "obs_excess_loss": 0.9305679354857023,
          "merged_loss": 1.7481585977740237,
          "merged_metric": 0.5631768953068592,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "ties",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.000339653174566607,
          "omega_fact": 0.00034049512691009177,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 47.78895950317383,
          "pred_excess_diag": 0.0001698265872833035,
          "pred_excess_fact": 0.00017024756345504588,
          "obs_excess_loss": 0.18238520296513738,
          "merged_loss": 0.9024920186969029,
          "merged_metric": 0.5793601128286764,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "dare",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.00024565230886807853,
          "omega_fact": 0.00024696851930989123,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 85.55430603027344,
          "pred_excess_diag": 0.00012282615443403927,
          "pred_excess_fact": 0.00012348425965494561,
          "obs_excess_loss": -0.11319179225054021,
          "merged_loss": 0.7043988700377812,
          "merged_metric": 0.5992779783393501,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "dare",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0006577696023862879,
          "omega_fact": 0.0006578038098705382,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 85.53758239746094,
          "pred_excess_diag": 0.00032888480119314394,
          "pred_excess_fact": 0.0003289019049352691,
          "obs_excess_loss": 0.15708084588768612,
          "merged_loss": 0.8771876616194516,
          "merged_metric": 0.20922659026975116,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "dare",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0009449879249617404,
          "omega_fact": 0.0009494246385724811,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 331.3547668457031,
          "pred_excess_diag": 0.0004724939624808702,
          "pred_excess_fact": 0.00047471231928624053,
          "obs_excess_loss": 0.7213953402068211,
          "merged_loss": 1.5389860024951425,
          "merged_metric": 0.5848375451263538,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "rte+cola",
          "op": "dare",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.002457640044180639,
          "omega_fact": 0.0024549030507563553,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 320.4606018066406,
          "pred_excess_diag": 0.0012288200220903194,
          "pred_excess_fact": 0.0012274515253781777,
          "obs_excess_loss": 0.1390709570133103,
          "merged_loss": 0.8591777727450758,
          "merged_metric": 0.5337999966053822,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 1.4886685835101241e-05,
          "omega_fact": 1.5130186309866895e-05,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 9.607608795166016,
          "pred_excess_diag": 7.443342917550621e-06,
          "pred_excess_fact": 7.565093154933447e-06,
          "obs_excess_loss": -0.011926094690958622,
          "merged_loss": 0.5013247056334627,
          "merged_metric": 0.7254901960784313,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 7.589511029884616e-05,
          "omega_fact": 7.59748675849594e-05,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 9.607608795166016,
          "pred_excess_diag": 3.794755514942308e-05,
          "pred_excess_fact": 3.79874337924797e-05,
          "obs_excess_loss": -0.22212949595195342,
          "merged_loss": 0.4979773197798121,
          "merged_metric": 0.4266735941340427,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 3.1468741634251316e-05,
          "omega_fact": 3.1657875922790455e-05,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 22.580698013305664,
          "pred_excess_diag": 1.5734370817125658e-05,
          "pred_excess_fact": 1.5828937961395227e-05,
          "obs_excess_loss": 0.1212824641489515,
          "merged_loss": 0.6345332644733728,
          "merged_metric": 0.8259803921568627,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.00012936169810027747,
          "omega_fact": 0.00012949305663169418,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 16.389713287353516,
          "pred_excess_diag": 6.468084905013873e-05,
          "pred_excess_fact": 6.474652831584709e-05,
          "obs_excess_loss": 0.09929363170954775,
          "merged_loss": 0.8194004474413132,
          "merged_metric": 0.5339274964128555,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 2.511484436520808e-05,
          "omega_fact": 2.581368485472543e-05,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 25.291399002075195,
          "pred_excess_diag": 1.255742218260404e-05,
          "pred_excess_fact": 1.2906842427362714e-05,
          "obs_excess_loss": 0.06456654445797794,
          "merged_loss": 0.5778173447823992,
          "merged_metric": 0.7058823529411765,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 7.900926801602134e-06,
          "omega_fact": 8.667195085698023e-06,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 3.9041192531585693,
          "pred_excess_diag": 3.950463400801067e-06,
          "pred_excess_fact": 4.333597542849012e-06,
          "obs_excess_loss": -0.14860598521516066,
          "merged_loss": 0.5715008305166048,
          "merged_metric": 0.5364506086387147,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 7.112601024500684e-05,
          "omega_fact": 7.248141412510458e-05,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 69.76847076416016,
          "pred_excess_diag": 3.556300512250342e-05,
          "pred_excess_fact": 3.624070706255229e-05,
          "obs_excess_loss": 0.983530169024187,
          "merged_loss": 1.4967809693486083,
          "merged_metric": 0.7303921568627451,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.0001380000490733922,
          "omega_fact": 0.0001381582889255217,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 20.802919387817383,
          "pred_excess_diag": 6.90000245366961e-05,
          "pred_excess_fact": 6.907914446276085e-05,
          "obs_excess_loss": 1.1135120217546404,
          "merged_loss": 1.833618837486406,
          "merged_metric": 0.4439596737461067,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "ties",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 2.9344076320841813e-05,
          "omega_fact": 2.951726925307763e-05,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 20.738178253173828,
          "pred_excess_diag": 1.4672038160420907e-05,
          "pred_excess_fact": 1.4758634626538815e-05,
          "obs_excess_loss": -0.015878343699025133,
          "merged_loss": 0.49737245662539614,
          "merged_metric": 0.7377450980392157,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "ties",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.00013598745498939887,
          "omega_fact": 0.00013623307875494433,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 17.547840118408203,
          "pred_excess_diag": 6.799372749469943e-05,
          "pred_excess_fact": 6.811653937747217e-05,
          "obs_excess_loss": -0.2420223134990393,
          "merged_loss": 0.4780845022327262,
          "merged_metric": 0.4867133084691732,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "ties",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 9.904777109557051e-05,
          "omega_fact": 0.00010019085095978861,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 72.65840911865234,
          "pred_excess_diag": 4.9523885547785254e-05,
          "pred_excess_fact": 5.0095425479894305e-05,
          "obs_excess_loss": 0.18339707278737838,
          "merged_loss": 0.6966478731117997,
          "merged_metric": 0.8553921568627451,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "ties",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.00046529425129450045,
          "omega_fact": 0.0004660158086395079,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 60.08672332763672,
          "pred_excess_diag": 0.00023264712564725022,
          "pred_excess_fact": 0.00023300790431975395,
          "obs_excess_loss": 0.687773130255486,
          "merged_loss": 1.4078799459872515,
          "merged_metric": 0.4642050287843757,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "dare",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 0.0001494005929386875,
          "omega_fact": 0.00015104080846909884,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 97.33390808105469,
          "pred_excess_diag": 7.470029646934374e-05,
          "pred_excess_fact": 7.552040423454942e-05,
          "obs_excess_loss": -0.011919742705775227,
          "merged_loss": 0.501331057618646,
          "merged_metric": 0.7254901960784313,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "dare",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0007779081773937845,
          "omega_fact": 0.000777461365087285,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 97.32414245605469,
          "pred_excess_diag": 0.00038895408869689223,
          "pred_excess_fact": 0.0003887306825436425,
          "obs_excess_loss": -0.22068271626676378,
          "merged_loss": 0.4994240994650017,
          "merged_metric": 0.42441007309982554,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "dare",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 0.0005719526076464877,
          "omega_fact": 0.0005776667801952387,
          "eps_abs": 0.24661841162088222,
          "eps_rel": 0.24661841162088222,
          "d_sqnorm": 373.4825134277344,
          "pred_excess_diag": 0.00028597630382324387,
          "pred_excess_fact": 0.00028883339009761936,
          "obs_excess_loss": 0.11665730032266353,
          "merged_loss": 0.6299081006470848,
          "merged_metric": 0.8235294117647058,
          "expert_loss": 0.5132508003244213,
          "expert_metric": 0.8455882352941176
        },
        {
          "seed": 20260810,
          "pair": "mrpc+cola",
          "op": "dare",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.002940327662403732,
          "omega_fact": 0.0029358789460421342,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 367.27215576171875,
          "pred_excess_diag": 0.001470163831201866,
          "pred_excess_fact": 0.0014679394730210671,
          "obs_excess_loss": 0.1264121997047819,
          "merged_loss": 0.8465190154365474,
          "merged_metric": 0.5168226802449434,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "task_arith",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.00028859536921516706,
          "omega_fact": 0.0002910733472992855,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 35.00386428833008,
          "pred_excess_diag": 0.00014429768460758353,
          "pred_excess_fact": 0.00014553667364964275,
          "obs_excess_loss": 0.049047166191109826,
          "merged_loss": 0.420185264370857,
          "merged_metric": 0.8165137614678899,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "task_arith",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 8.965442191527302e-05,
          "omega_fact": 8.982491713946492e-05,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 35.00386428833008,
          "pred_excess_diag": 4.482721095763651e-05,
          "pred_excess_fact": 4.491245856973246e-05,
          "obs_excess_loss": -0.04481202385485816,
          "merged_loss": 0.7727786384334633,
          "merged_metric": 0.5740072202166066,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "task_arith",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.00010935203093635507,
          "omega_fact": 0.0001094402545056362,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 11.719945907592773,
          "pred_excess_diag": 5.467601546817754e-05,
          "pred_excess_fact": 5.47201272528181e-05,
          "obs_excess_loss": 0.1423818423933939,
          "merged_loss": 0.5135199405731411,
          "merged_metric": 0.908256880733945,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "task_arith",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.00032680486834565594,
          "omega_fact": 0.0003265284846014086,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 129.03341674804688,
          "pred_excess_diag": 0.00016340243417282797,
          "pred_excess_fact": 0.0001632642423007043,
          "obs_excess_loss": 2.008940807318429,
          "merged_loss": 2.8265314696067505,
          "merged_metric": 0.4657039711191336,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "fisher",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 5.4146189549781314e-05,
          "omega_fact": 5.996206960785305e-05,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 21.34068489074707,
          "pred_excess_diag": 2.7073094774890657e-05,
          "pred_excess_fact": 2.9981034803926525e-05,
          "obs_excess_loss": -0.09233153454207499,
          "merged_loss": 0.2788065636376722,
          "merged_metric": 0.9071100917431193,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "fisher",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.00012402046357084704,
          "omega_fact": 0.0001277961739464382,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 77.5568618774414,
          "pred_excess_diag": 6.201023178542352e-05,
          "pred_excess_fact": 6.38980869732191e-05,
          "obs_excess_loss": 0.06374463901623062,
          "merged_loss": 0.8813353013045521,
          "merged_metric": 0.5740072202166066,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "fisher",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.0006283233767362828,
          "omega_fact": 0.0006208567699634687,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 63.21193313598633,
          "pred_excess_diag": 0.0003141616883681414,
          "pred_excess_fact": 0.00031042838498173433,
          "obs_excess_loss": 0.30068432669573975,
          "merged_loss": 0.6718224248754869,
          "merged_metric": 0.9105504587155964,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "fisher",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0004710121425641494,
          "omega_fact": 0.00048400536229410934,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 292.9578552246094,
          "pred_excess_diag": 0.0002355060712820747,
          "pred_excess_fact": 0.00024200268114705467,
          "obs_excess_loss": 2.9647047799416826,
          "merged_loss": 3.782295442230004,
          "merged_metric": 0.48736462093862815,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "ties",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.00039737139117302923,
          "omega_fact": 0.00039920740270742546,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 48.64862060546875,
          "pred_excess_diag": 0.00019868569558651462,
          "pred_excess_fact": 0.00019960370135371273,
          "obs_excess_loss": 0.00222037021720084,
          "merged_loss": 0.37335846839694803,
          "merged_metric": 0.8635321100917431,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "ties",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.00020481929465466652,
          "omega_fact": 0.00020571280886065777,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 88.88459014892578,
          "pred_excess_diag": 0.00010240964732733326,
          "pred_excess_fact": 0.00010285640443032889,
          "obs_excess_loss": -0.014608840864918204,
          "merged_loss": 0.8029818214234032,
          "merged_metric": 0.5703971119133574,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "ties",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.001168624929126674,
          "omega_fact": 0.0011771322892788778,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 144.79266357421875,
          "pred_excess_diag": 0.000584312464563337,
          "pred_excess_fact": 0.0005885661446394389,
          "obs_excess_loss": 0.17709544916218578,
          "merged_loss": 0.548233547341933,
          "merged_metric": 0.9139908256880734,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "ties",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0007863494307580759,
          "omega_fact": 0.0007892471617286194,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 342.57806396484375,
          "pred_excess_diag": 0.00039317471537903795,
          "pred_excess_fact": 0.0003946235808643097,
          "obs_excess_loss": 2.5493581583353584,
          "merged_loss": 3.36694882062368,
          "merged_metric": 0.48014440433212996,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "dare",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.002911439333055122,
          "omega_fact": 0.0029254069183998685,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 351.69775390625,
          "pred_excess_diag": 0.001455719666527561,
          "pred_excess_fact": 0.0014627034591999342,
          "obs_excess_loss": 0.04228266895911015,
          "merged_loss": 0.41342076713885734,
          "merged_metric": 0.8176605504587156,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "dare",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.0009475058520556497,
          "omega_fact": 0.0009338684890371206,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 351.7386169433594,
          "pred_excess_diag": 0.00047375292602782487,
          "pred_excess_fact": 0.0004669342445185603,
          "obs_excess_loss": -0.044757288070361945,
          "merged_loss": 0.7728333742179595,
          "merged_metric": 0.5740072202166066,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "dare",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.010571811648151392,
          "omega_fact": 0.010611818745921231,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 1278.559814453125,
          "pred_excess_diag": 0.005285905824075696,
          "pred_excess_fact": 0.005305909372960616,
          "obs_excess_loss": 0.11287484324853359,
          "merged_loss": 0.4840129414282808,
          "merged_metric": 0.9128440366972477,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+rte",
          "op": "dare",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0037502110849742766,
          "omega_fact": 0.003699285266767396,
          "eps_abs": 0.5781988106140419,
          "eps_rel": 0.5781988106140419,
          "d_sqnorm": 1395.95458984375,
          "pred_excess_diag": 0.0018751055424871383,
          "pred_excess_fact": 0.001849642633383698,
          "obs_excess_loss": 1.8977433770141876,
          "merged_loss": 2.715334039302509,
          "merged_metric": 0.48014440433212996,
          "expert_loss": 0.8175906622883214,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.00031119560630822265,
          "omega_fact": 0.00031341010107601764,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 37.565155029296875,
          "pred_excess_diag": 0.00015559780315411133,
          "pred_excess_fact": 0.00015670505053800882,
          "obs_excess_loss": 0.08953911708582435,
          "merged_loss": 0.46067721526557154,
          "merged_metric": 0.7993119266055045,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.00023817514693007138,
          "omega_fact": 0.0002395196447635071,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 37.565155029296875,
          "pred_excess_diag": 0.00011908757346503569,
          "pred_excess_fact": 0.00011975982238175355,
          "obs_excess_loss": 0.05469606020992346,
          "merged_loss": 0.774802875941689,
          "merged_metric": 0.22567972853698595,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.00022448294017633037,
          "omega_fact": 0.00022456436000324657,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 22.580698013305664,
          "pred_excess_diag": 0.00011224147008816518,
          "pred_excess_fact": 0.00011228218000162329,
          "obs_excess_loss": 0.1660315321946363,
          "merged_loss": 0.5371696303743835,
          "merged_metric": 0.908256880733945,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.0007968935588593787,
          "omega_fact": 0.0008015595068326602,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 129.03341674804688,
          "pred_excess_diag": 0.00039844677942968936,
          "pred_excess_fact": 0.0004007797534163301,
          "obs_excess_loss": 1.1473736961301655,
          "merged_loss": 1.867480511861931,
          "merged_metric": 0.21450898058668424,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.00018969961087205928,
          "omega_fact": 0.00019955471956624546,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 31.439115524291992,
          "pred_excess_diag": 9.484980543602964e-05,
          "pred_excess_fact": 9.977735978312273e-05,
          "obs_excess_loss": -0.04010674999941377,
          "merged_loss": 0.3310313481803334,
          "merged_metric": 0.8910550458715596,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0002309120093818661,
          "omega_fact": 0.0002382098180365572,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 61.88969421386719,
          "pred_excess_diag": 0.00011545600469093305,
          "pred_excess_fact": 0.0001191049090182786,
          "obs_excess_loss": 0.2528343484705726,
          "merged_loss": 0.9729411642023381,
          "merged_metric": 0.16823328461838583,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.0004216176091730489,
          "omega_fact": 0.0004215112759811238,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 53.955291748046875,
          "pred_excess_diag": 0.00021080880458652446,
          "pred_excess_fact": 0.0002107556379905619,
          "obs_excess_loss": 0.22162893373485004,
          "merged_loss": 0.5927670319145972,
          "merged_metric": 0.9185779816513762,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.0008190034520785708,
          "omega_fact": 0.0008438809491864798,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 221.30923461914062,
          "pred_excess_diag": 0.0004095017260392854,
          "pred_excess_fact": 0.0004219404745932399,
          "obs_excess_loss": 2.6454117014104086,
          "merged_loss": 3.365518517142174,
          "merged_metric": 0.11461617922248798,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "ties",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.0004634308872017786,
          "omega_fact": 0.0004651986316131416,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 54.124000549316406,
          "pred_excess_diag": 0.0002317154436008893,
          "pred_excess_fact": 0.0002325993158065708,
          "obs_excess_loss": 0.024890523848183688,
          "merged_loss": 0.3960286220279309,
          "merged_metric": 0.8463302752293578,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "ties",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0005512045191198723,
          "omega_fact": 0.0005540525861703958,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 94.16091918945312,
          "pred_excess_diag": 0.00027560225955993616,
          "pred_excess_fact": 0.0002770262930851979,
          "obs_excess_loss": 0.16030285245277276,
          "merged_loss": 0.8804096681845383,
          "merged_metric": 0.1794259438018491,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "ties",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.0013864349690651957,
          "omega_fact": 0.0013944877164404211,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 167.99549865722656,
          "pred_excess_diag": 0.0006932174845325978,
          "pred_excess_fact": 0.0006972438582202106,
          "obs_excess_loss": 0.17923837038901969,
          "merged_loss": 0.5503764685687669,
          "merged_metric": 0.9139908256880734,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "ties",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.002039869463412379,
          "omega_fact": 0.0020526329539343542,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 354.522216796875,
          "pred_excess_diag": 0.0010199347317061895,
          "pred_excess_fact": 0.0010263164769671771,
          "obs_excess_loss": 1.8204266002628513,
          "merged_loss": 2.540533415994617,
          "merged_metric": 0.14408654042815197,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "dare",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.0031829916079890107,
          "omega_fact": 0.0031971258732423537,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 378.7861328125,
          "pred_excess_diag": 0.0015914958039945054,
          "pred_excess_fact": 0.0015985629366211769,
          "obs_excess_loss": 0.07671717287750418,
          "merged_loss": 0.44785527105725137,
          "merged_metric": 0.7981651376146789,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "dare",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.00243785613889751,
          "omega_fact": 0.002439111302096069,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 378.7774353027344,
          "pred_excess_diag": 0.001218928069448755,
          "pred_excess_fact": 0.0012195556510480345,
          "obs_excess_loss": 0.04232099483705776,
          "merged_loss": 0.7624278105688232,
          "merged_metric": 0.21340318313469328,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "dare",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.011699265638252526,
          "omega_fact": 0.011740903927500178,
          "eps_abs": 0.34475044220011863,
          "eps_rel": 0.34475044220011863,
          "d_sqnorm": 1387.4742431640625,
          "pred_excess_diag": 0.005849632819126263,
          "pred_excess_fact": 0.005870451963750089,
          "obs_excess_loss": 0.13950504116508944,
          "merged_loss": 0.5106431393448366,
          "merged_metric": 0.9094036697247706,
          "expert_loss": 0.3711380981797472,
          "expert_metric": 0.9254587155963303
        },
        {
          "seed": 20260810,
          "pair": "sst2+cola",
          "op": "dare",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.009610991805775508,
          "omega_fact": 0.009614852516122083,
          "eps_abs": 0.26604471224898496,
          "eps_rel": 0.26604471224898496,
          "d_sqnorm": 1493.9097900390625,
          "pred_excess_diag": 0.004805495902887754,
          "pred_excess_fact": 0.004807426258061041,
          "obs_excess_loss": 1.0853088246667375,
          "merged_loss": 1.8054156403985029,
          "merged_metric": 0.21286128190037068,
          "expert_loss": 0.7201068157317655,
          "expert_metric": 0.547116568580723
        }
      ],
      "rowsB": [
        {
          "seed": 20260810,
          "mu": 0.0,
          "pair": "rte+mrpc",
          "max_pred_excess": 1.1479490542856726e-05,
          "max_obs_excess": 0.03756447107184169,
          "max_d_sqnorm": 6.968437671661377,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260810,
          "mu": 0.0,
          "pair": "rte+cola",
          "max_pred_excess": 3.196524633575769e-05,
          "max_obs_excess": 0.1598123184557957,
          "max_d_sqnorm": 8.357627868652344,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260810,
          "mu": 0.0,
          "pair": "mrpc+cola",
          "max_pred_excess": 3.794755514942308e-05,
          "max_obs_excess": -0.011926094690958622,
          "max_d_sqnorm": 9.607608795166016,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260810,
          "mu": 0.0,
          "pair": "sst2+rte",
          "max_pred_excess": 0.00014429768460758353,
          "max_obs_excess": 0.049047166191109826,
          "max_d_sqnorm": 35.00386428833008,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260810,
          "mu": 0.0,
          "pair": "sst2+cola",
          "max_pred_excess": 0.00015559780315411133,
          "max_obs_excess": 0.08953911708582435,
          "max_d_sqnorm": 37.565155029296875,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260810,
          "mu": 0.01,
          "pair": "rte+mrpc",
          "max_pred_excess": 1.0450111354375326e-05,
          "max_obs_excess": 0.04376674721054008,
          "max_d_sqnorm": 6.960299015045166,
          "mean_own_cost": -0.002905638516793041,
          "mean_own_cost_rel": -0.008143388838381506
        },
        {
          "seed": 20260810,
          "mu": 0.01,
          "pair": "rte+cola",
          "max_pred_excess": 2.7136227184687355e-05,
          "max_obs_excess": 0.17356424969429018,
          "max_d_sqnorm": 8.363602638244629,
          "mean_own_cost": -0.005910777450373217,
          "mean_own_cost_rel": -0.008774869649551577
        },
        {
          "seed": 20260810,
          "mu": 0.01,
          "pair": "mrpc+cola",
          "max_pred_excess": 3.216657908617202e-05,
          "max_obs_excess": -0.0052173421079037,
          "max_d_sqnorm": 9.600286483764648,
          "mean_own_cost": -0.01566126167181997,
          "mean_own_cost_rel": -0.025290229965072943
        },
        {
          "seed": 20260810,
          "mu": 0.01,
          "pair": "sst2+rte",
          "max_pred_excess": 0.00014511652682661994,
          "max_obs_excess": 0.04123453057687221,
          "max_d_sqnorm": 35.03794479370117,
          "mean_own_cost": 0.010206320439245603,
          "mean_own_cost_rel": 0.022464620080316258
        },
        {
          "seed": 20260810,
          "mu": 0.01,
          "pair": "sst2+cola",
          "max_pred_excess": 0.0001563851631315251,
          "max_obs_excess": 0.06868992773217897,
          "max_d_sqnorm": 37.563472747802734,
          "mean_own_cost": -0.0025493027157813264,
          "mean_own_cost_rel": 0.005317778953624822
        },
        {
          "seed": 20260810,
          "mu": 0.1,
          "pair": "rte+mrpc",
          "max_pred_excess": 1.0253241209328522e-05,
          "max_obs_excess": 0.05275566554537009,
          "max_d_sqnorm": 6.930298805236816,
          "mean_own_cost": -0.008572510948283735,
          "mean_own_cost_rel": -0.01783743587022032
        },
        {
          "seed": 20260810,
          "mu": 0.1,
          "pair": "rte+cola",
          "max_pred_excess": 3.211682901989978e-05,
          "max_obs_excess": 0.16542916855670353,
          "max_d_sqnorm": 8.34969711303711,
          "mean_own_cost": -0.003975606805963983,
          "mean_own_cost_rel": -0.0057799902317157885
        },
        {
          "seed": 20260810,
          "mu": 0.1,
          "pair": "mrpc+cola",
          "max_pred_excess": 3.8126504507504885e-05,
          "max_obs_excess": 0.001106565489488509,
          "max_d_sqnorm": 9.563343048095703,
          "mean_own_cost": -0.015678181437795452,
          "mean_own_cost_rel": -0.027445825602961632
        },
        {
          "seed": 20260810,
          "mu": 0.1,
          "pair": "sst2+rte",
          "max_pred_excess": 0.00013884079853951911,
          "max_obs_excess": 0.029062455810538124,
          "max_d_sqnorm": 35.076072692871094,
          "mean_own_cost": 0.0034981715137470115,
          "mean_own_cost_rel": 0.007122879973465508
        },
        {
          "seed": 20260810,
          "mu": 0.1,
          "pair": "sst2+cola",
          "max_pred_excess": 0.00014989990468218626,
          "max_obs_excess": 0.06830146074841875,
          "max_d_sqnorm": 37.61309051513672,
          "mean_own_cost": -0.003607498975764706,
          "mean_own_cost_rel": -0.0024855097592758014
        }
      ],
      "analysis_A": {
        "n": 80,
        "spearman_diag": {
          "rho": 0.3571964369432724,
          "p": 0.0011435745229505803,
          "n": 80
        },
        "spearman_fact": {
          "rho": 0.3584153774027192,
          "p": 0.0010966118240345244,
          "n": 80
        },
        "spearman_dnorm_baseline": {
          "rho": 0.38306227254252617,
          "p": 0.00045306613134843713,
          "n": 80
        },
        "spearman_diag_vs_dnorm": {
          "rho": 0.8980981719686603,
          "p": 1.4907668802959547e-29,
          "n": 80
        },
        "n_nonpositive_obs": 21,
        "max_eps_abs": 0.5781988106140419,
        "max_eps_rel": 0.5781988106140419,
        "scale_ratio_median": 0.0005602723732771874,
        "by_op": {
          "dare": {
            "omega": {
              "rho": 0.5488721804511278,
              "p": 0.012202217962291394,
              "n": 20
            },
            "dnorm": {
              "rho": 0.5473684210526315,
              "p": 0.012490190369603566,
              "n": 20
            },
            "mean_obs": 0.222600815562383
          },
          "fisher": {
            "omega": {
              "rho": 0.5473684210526315,
              "p": 0.012490190369603566,
              "n": 20
            },
            "dnorm": {
              "rho": 0.5804511278195488,
              "p": 0.0072900732244842075,
              "n": 20
            },
            "mean_obs": 0.5117705577159957
          },
          "task_arith": {
            "omega": {
              "rho": 0.44360902255639095,
              "p": 0.05008922172295618,
              "n": 20
            },
            "dnorm": {
              "rho": 0.4975505340368475,
              "p": 0.02559898823593374,
              "n": 20
            },
            "mean_obs": 0.23458336094070004
          },
          "ties": {
            "omega": {
              "rho": 0.5684210526315789,
              "p": 0.008922760369500673,
              "n": 20
            },
            "dnorm": {
              "rho": 0.6511278195488721,
              "p": 0.0018736439667456594,
              "n": 20
            },
            "mean_obs": 0.3666788367185621
          }
        },
        "by_w": {
          "0.5": {
            "omega": {
              "rho": 0.2407129455909944,
              "p": 0.13459476319467464,
              "n": 40
            },
            "dnorm": {
              "rho": 0.26131832762129525,
              "p": 0.10336463974807171,
              "n": 40
            },
            "mean_obs": -0.007850808135627312
          },
          "1.0": {
            "omega": {
              "rho": 0.150281425891182,
              "p": 0.35465625185479943,
              "n": 40
            },
            "dnorm": {
              "rho": 0.2405443718626564,
              "p": 0.13487627273581007,
              "n": 40
            },
            "mean_obs": 0.6756675936044476
          }
        }
      }
    },
    "20260811": {
      "rowsA": [
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "task_arith",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 1.6797420846707586e-05,
          "omega_fact": 1.6944663409348332e-05,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 6.258553504943848,
          "pred_excess_diag": 8.398710423353793e-06,
          "pred_excess_fact": 8.472331704674166e-06,
          "obs_excess_loss": -0.002141128378224333,
          "merged_loss": 0.8202128629822163,
          "merged_metric": 0.5884476534296029,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "task_arith",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 8.266726843270951e-06,
          "omega_fact": 8.374441773461635e-06,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 6.258553504943848,
          "pred_excess_diag": 4.133363421635476e-06,
          "pred_excess_fact": 4.1872208867308176e-06,
          "obs_excess_loss": -0.0024163185381421703,
          "merged_loss": 0.4709946735232484,
          "merged_metric": 0.7867647058823529,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "task_arith",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 4.06674183960497e-05,
          "omega_fact": 4.049999279553007e-05,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 14.931638717651367,
          "pred_excess_diag": 2.033370919802485e-05,
          "pred_excess_fact": 2.0249996397765036e-05,
          "obs_excess_loss": 0.6417255857791281,
          "merged_loss": 1.4640795771395687,
          "merged_metric": 0.516245487364621,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "task_arith",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 1.3434635067366491e-05,
          "omega_fact": 1.3452315699821033e-05,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 10.26201057434082,
          "pred_excess_diag": 6.717317533683246e-06,
          "pred_excess_fact": 6.726157849910516e-06,
          "obs_excess_loss": 0.4429494206811868,
          "merged_loss": 0.9163604127425774,
          "merged_metric": 0.7401960784313726,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "fisher",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 6.761580191811672e-06,
          "omega_fact": 7.141359681222188e-06,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 3.293605089187622,
          "pred_excess_diag": 3.380790095905836e-06,
          "pred_excess_fact": 3.570679840611094e-06,
          "obs_excess_loss": -0.0856067708253,
          "merged_loss": 0.7367472205351406,
          "merged_metric": 0.6714801444043321,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "fisher",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 1.0209106746242046e-05,
          "omega_fact": 1.0685889846611408e-05,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 13.399264335632324,
          "pred_excess_diag": 5.104553373121023e-06,
          "pred_excess_fact": 5.342944923305704e-06,
          "obs_excess_loss": 0.23223337589525705,
          "merged_loss": 0.7056443679566476,
          "merged_metric": 0.5931372549019608,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "fisher",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 3.114153290571799e-05,
          "omega_fact": 3.1315603460365555e-05,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 12.357097625732422,
          "pred_excess_diag": 1.5570766452858996e-05,
          "pred_excess_fact": 1.5657801730182777e-05,
          "obs_excess_loss": 0.7771261556053849,
          "merged_loss": 1.5994801469658255,
          "merged_metric": 0.5379061371841155,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "fisher",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 2.081558539519241e-05,
          "omega_fact": 2.1500598103430048e-05,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 27.898788452148438,
          "pred_excess_diag": 1.0407792697596205e-05,
          "pred_excess_fact": 1.0750299051715024e-05,
          "obs_excess_loss": 0.8017557906169518,
          "merged_loss": 1.2751667826783424,
          "merged_metric": 0.6838235294117647,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "ties",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 3.5453158704156426e-05,
          "omega_fact": 3.588560430379263e-05,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 13.72415828704834,
          "pred_excess_diag": 1.7726579352078213e-05,
          "pred_excess_fact": 1.7942802151896314e-05,
          "obs_excess_loss": 0.07692173779656308,
          "merged_loss": 0.8992757291570037,
          "merged_metric": 0.5992779783393501,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "ties",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 1.4829656297766888e-05,
          "omega_fact": 1.4829476707531383e-05,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 11.197351455688477,
          "pred_excess_diag": 7.414828148883444e-06,
          "pred_excess_fact": 7.4147383537656916e-06,
          "obs_excess_loss": -0.03928841855011733,
          "merged_loss": 0.43412257351127326,
          "merged_metric": 0.8186274509803921,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "ties",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.00012594459486223376,
          "omega_fact": 0.00012666598019008422,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 47.975730895996094,
          "pred_excess_diag": 6.297229743111688e-05,
          "pred_excess_fact": 6.333299009504211e-05,
          "obs_excess_loss": 0.5727253399170692,
          "merged_loss": 1.3950793312775098,
          "merged_metric": 0.5379061371841155,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "ties",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 4.895015833225933e-05,
          "omega_fact": 4.935121338480092e-05,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 38.252471923828125,
          "pred_excess_diag": 2.4475079166129664e-05,
          "pred_excess_fact": 2.467560669240046e-05,
          "obs_excess_loss": 0.37602047359242163,
          "merged_loss": 0.8494314656538122,
          "merged_metric": 0.7965686274509803,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "dare",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.00017870222037908617,
          "omega_fact": 0.00017687661787098587,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 62.940738677978516,
          "pred_excess_diag": 8.935111018954308e-05,
          "pred_excess_fact": 8.843830893549293e-05,
          "obs_excess_loss": -0.006549141467263153,
          "merged_loss": 0.8158048498931775,
          "merged_metric": 0.592057761732852,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "dare",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 8.88629732011054e-05,
          "omega_fact": 8.988372108815129e-05,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 62.94491195678711,
          "pred_excess_diag": 4.44314866005527e-05,
          "pred_excess_fact": 4.4941860544075643e-05,
          "obs_excess_loss": 0.0003309951109044529,
          "merged_loss": 0.47374198717229504,
          "merged_metric": 0.7794117647058824,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "dare",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0006911683060050495,
          "omega_fact": 0.0006829620296190775,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 241.66986083984375,
          "pred_excess_diag": 0.00034558415300252473,
          "pred_excess_fact": 0.0003414810148095388,
          "obs_excess_loss": 0.5807096239461794,
          "merged_loss": 1.40306361530662,
          "merged_metric": 0.5126353790613718,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+mrpc",
          "op": "dare",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 0.0003355575550740302,
          "omega_fact": 0.00034008256634171535,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 237.00843811035156,
          "pred_excess_diag": 0.0001677787775370151,
          "pred_excess_fact": 0.00017004128317085767,
          "obs_excess_loss": 0.43495209485876796,
          "merged_loss": 0.9083630869201585,
          "merged_metric": 0.7279411764705882,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 1.9647583182108975e-05,
          "omega_fact": 1.967033131987184e-05,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 8.180084228515625,
          "pred_excess_diag": 9.823791591054487e-06,
          "pred_excess_fact": 9.83516565993592e-06,
          "obs_excess_loss": 0.037236938407705145,
          "merged_loss": 0.8595909297681458,
          "merged_metric": 0.5812274368231047,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 4.8093213214538115e-05,
          "omega_fact": 4.809721581015789e-05,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 8.180084228515625,
          "pred_excess_diag": 2.4046606607269058e-05,
          "pred_excess_fact": 2.4048607905078944e-05,
          "obs_excess_loss": 0.0383098935806625,
          "merged_loss": 0.7270990316385505,
          "merged_metric": 0.33229837927615613,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 5.337659998956582e-05,
          "omega_fact": 5.322889259296183e-05,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 23.106029510498047,
          "pred_excess_diag": 2.668829999478291e-05,
          "pred_excess_fact": 2.6614446296480915e-05,
          "obs_excess_loss": 0.46111491569973506,
          "merged_loss": 1.2834689070601757,
          "merged_metric": 0.6245487364620939,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 5.794035236125701e-05,
          "omega_fact": 5.778985938285254e-05,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 10.26201057434082,
          "pred_excess_diag": 2.8970176180628506e-05,
          "pred_excess_fact": 2.889492969142627e-05,
          "obs_excess_loss": 0.2047896517774631,
          "merged_loss": 0.8935787898353511,
          "merged_metric": 0.5416832977810567,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 2.538898893489483e-05,
          "omega_fact": 2.6381418681788326e-05,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 14.66064167022705,
          "pred_excess_diag": 1.2694494467447414e-05,
          "pred_excess_fact": 1.3190709340894163e-05,
          "obs_excess_loss": -0.022717390680141003,
          "merged_loss": 0.7996366006802996,
          "merged_metric": 0.5812274368231047,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 1.2592763138523409e-05,
          "omega_fact": 1.3507968398669363e-05,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 7.184831619262695,
          "pred_excess_diag": 6.296381569261704e-06,
          "pred_excess_fact": 6.753984199334681e-06,
          "obs_excess_loss": -0.08512716748227556,
          "merged_loss": 0.6036619705756124,
          "merged_metric": 0.4810189684523528,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 8.46380422514189e-05,
          "omega_fact": 8.700779347848522e-05,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 47.271358489990234,
          "pred_excess_diag": 4.231902112570945e-05,
          "pred_excess_fact": 4.350389673924261e-05,
          "obs_excess_loss": 1.0785128562459017,
          "merged_loss": 1.9008668476063422,
          "merged_metric": 0.5740072202166066,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 8.64710779959419e-05,
          "omega_fact": 8.606881431940511e-05,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 19.475719451904297,
          "pred_excess_diag": 4.323553899797095e-05,
          "pred_excess_fact": 4.3034407159702555e-05,
          "obs_excess_loss": 0.332802679829035,
          "merged_loss": 1.021591817886923,
          "merged_metric": 0.5855797882645624,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "ties",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 4.160306734609853e-05,
          "omega_fact": 4.1787004406480136e-05,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 19.223478317260742,
          "pred_excess_diag": 2.0801533673049264e-05,
          "pred_excess_fact": 2.0893502203240068e-05,
          "obs_excess_loss": 0.025393438898699383,
          "merged_loss": 0.84774743025914,
          "merged_metric": 0.5992779783393501,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "ties",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 7.38845118236609e-05,
          "omega_fact": 7.418224552191461e-05,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 13.325559616088867,
          "pred_excess_diag": 3.694225591183045e-05,
          "pred_excess_fact": 3.7091122760957305e-05,
          "obs_excess_loss": 0.027021644385183285,
          "merged_loss": 0.7158107824430713,
          "merged_metric": 0.4238532271516089,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "ties",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0001516735951437489,
          "omega_fact": 0.00015191339952548162,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 69.30584716796875,
          "pred_excess_diag": 7.583679757187445e-05,
          "pred_excess_fact": 7.595669976274081e-05,
          "obs_excess_loss": 0.8960806152880837,
          "merged_loss": 1.7184346066485243,
          "merged_metric": 0.592057761732852,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "ties",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.0002508012014694946,
          "omega_fact": 0.0002510907473345764,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 44.6660041809082,
          "pred_excess_diag": 0.0001254006007347473,
          "pred_excess_fact": 0.0001255453736672882,
          "obs_excess_loss": 0.30506840179659145,
          "merged_loss": 0.9938575398544794,
          "merged_metric": 0.5840414165710833,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "dare",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.0002146511617346532,
          "omega_fact": 0.00021035984720361013,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 83.29287719726562,
          "pred_excess_diag": 0.0001073255808673266,
          "pred_excess_fact": 0.00010517992360180507,
          "obs_excess_loss": 0.03828216395223183,
          "merged_loss": 0.8606361553126725,
          "merged_metric": 0.5812274368231047,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "dare",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0005052855519484279,
          "omega_fact": 0.0005000120603322728,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 83.29293060302734,
          "pred_excess_diag": 0.00025264277597421395,
          "pred_excess_fact": 0.0002500060301661364,
          "obs_excess_loss": 0.04296587406160268,
          "merged_loss": 0.7317550121194907,
          "merged_metric": 0.3287265348590058,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "dare",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0008384549476254463,
          "omega_fact": 0.0008183277880318383,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 323.5797119140625,
          "pred_excess_diag": 0.00041922747381272315,
          "pred_excess_fact": 0.00040916389401591917,
          "obs_excess_loss": 0.4618801840375907,
          "merged_loss": 1.2842341753980313,
          "merged_metric": 0.6173285198555957,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "rte+cola",
          "op": "dare",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.001897443883295136,
          "omega_fact": 0.0018720411909837922,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 310.73583984375,
          "pred_excess_diag": 0.000948721941647568,
          "pred_excess_fact": 0.0009360205954918961,
          "obs_excess_loss": 0.22148287879197726,
          "merged_loss": 0.9102720168498653,
          "merged_metric": 0.5312491014766616,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 1.2456748977370223e-05,
          "omega_fact": 1.2619752540034896e-05,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 9.398143768310547,
          "pred_excess_diag": 6.228374488685112e-06,
          "pred_excess_fact": 6.309876270017448e-06,
          "obs_excess_loss": -0.003186158105438819,
          "merged_loss": 0.47022483395595177,
          "merged_metric": 0.7867647058823529,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 5.666545279519867e-05,
          "omega_fact": 5.652110061655073e-05,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 9.398143768310547,
          "pred_excess_diag": 2.8332726397599334e-05,
          "pred_excess_fact": 2.8260550308275366e-05,
          "obs_excess_loss": -0.19372240840417204,
          "merged_loss": 0.49506672965371595,
          "merged_metric": 0.4458193906136151,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 2.8154846570899203e-05,
          "omega_fact": 2.835030887340839e-05,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 23.106029510498047,
          "pred_excess_diag": 1.4077423285449601e-05,
          "pred_excess_fact": 1.4175154436704196e-05,
          "obs_excess_loss": 0.36119567003904607,
          "merged_loss": 0.8346066621004367,
          "merged_metric": 0.7892156862745098,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 8.879078588748845e-05,
          "omega_fact": 8.841502860956975e-05,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 14.931638717651367,
          "pred_excess_diag": 4.4395392943744225e-05,
          "pred_excess_fact": 4.4207514304784875e-05,
          "obs_excess_loss": -0.028387837247674796,
          "merged_loss": 0.6604013008102132,
          "merged_metric": 0.5626788158141444,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 2.004792101851271e-05,
          "omega_fact": 2.063498471907683e-05,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 24.691951751708984,
          "pred_excess_diag": 1.0023960509256355e-05,
          "pred_excess_fact": 1.0317492359538415e-05,
          "obs_excess_loss": 0.044542192828421534,
          "merged_loss": 0.5179531848898121,
          "merged_metric": 0.7426470588235294,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 6.577042940902632e-06,
          "omega_fact": 7.190145923592401e-06,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 3.698863983154297,
          "pred_excess_diag": 3.288521470451316e-06,
          "pred_excess_fact": 3.5950729617962006e-06,
          "obs_excess_loss": -0.12105334287979008,
          "merged_loss": 0.5677357951780979,
          "merged_metric": 0.5495443671948597,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 5.837460322909457e-05,
          "omega_fact": 5.957068246735987e-05,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 70.28239440917969,
          "pred_excess_diag": 2.9187301614547286e-05,
          "pred_excess_fact": 2.9785341233679934e-05,
          "obs_excess_loss": 1.2998654386576485,
          "merged_loss": 1.773276430719039,
          "merged_metric": 0.7083333333333334,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.00010387521686890011,
          "omega_fact": 0.00010362098916925535,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 20.121814727783203,
          "pred_excess_diag": 5.1937608434450054e-05,
          "pred_excess_fact": 5.1810494584627675e-05,
          "obs_excess_loss": 0.9763272168652323,
          "merged_loss": 1.6651163549231203,
          "merged_metric": 0.48343944854932674,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "ties",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 2.6498251674337694e-05,
          "omega_fact": 2.6658157924640546e-05,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 20.827741622924805,
          "pred_excess_diag": 1.3249125837168847e-05,
          "pred_excess_fact": 1.3329078962320273e-05,
          "obs_excess_loss": -0.051133253995109984,
          "merged_loss": 0.4222777380662806,
          "merged_metric": 0.8112745098039216,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "ties",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 9.763230610129469e-05,
          "omega_fact": 9.721751512746053e-05,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 16.615764617919922,
          "pred_excess_diag": 4.8816153050647346e-05,
          "pred_excess_fact": 4.8608757563730266e-05,
          "obs_excess_loss": -0.20031796780094324,
          "merged_loss": 0.48847117025694475,
          "merged_metric": 0.5265703302665122,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "ties",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 8.85163450818678e-05,
          "omega_fact": 8.939097555753423e-05,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 73.450439453125,
          "pred_excess_diag": 4.42581725409339e-05,
          "pred_excess_fact": 4.469548777876712e-05,
          "obs_excess_loss": 0.2943402686539819,
          "merged_loss": 0.7677512607153725,
          "merged_metric": 0.8259803921568627,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "ties",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.0003318554125804676,
          "omega_fact": 0.0003302007255426832,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 56.85211181640625,
          "pred_excess_diag": 0.0001659277062902338,
          "pred_excess_fact": 0.0001651003627713416,
          "obs_excess_loss": 0.4093845881528845,
          "merged_loss": 1.0981737262107725,
          "merged_metric": 0.5682738099374817,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "dare",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 0.0001258451808941929,
          "omega_fact": 0.00012748246161122865,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 95.00270080566406,
          "pred_excess_diag": 6.292259044709645e-05,
          "pred_excess_fact": 6.374123080561432e-05,
          "obs_excess_loss": -0.007642013769523781,
          "merged_loss": 0.4657689782918668,
          "merged_metric": 0.7941176470588235,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "dare",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0005747426389991802,
          "omega_fact": 0.0005673536993373618,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 95.00228881835938,
          "pred_excess_diag": 0.0002873713194995901,
          "pred_excess_fact": 0.0002836768496686809,
          "obs_excess_loss": -0.19384795807352007,
          "merged_loss": 0.49494117998436793,
          "merged_metric": 0.4492861134539465,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "dare",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 0.0004818093808001552,
          "omega_fact": 0.00048821080389619125,
          "eps_abs": 0.16566909025039409,
          "eps_rel": 0.16566909025039409,
          "d_sqnorm": 365.5301208496094,
          "pred_excess_diag": 0.0002409046904000776,
          "pred_excess_fact": 0.00024410540194809562,
          "obs_excess_loss": 0.40813497643844754,
          "merged_loss": 0.8815459684998381,
          "merged_metric": 0.7818627450980392,
          "expert_loss": 0.4734109920613906,
          "expert_metric": 0.8676470588235294
        },
        {
          "seed": 20260811,
          "pair": "mrpc+cola",
          "op": "dare",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.002164711086476443,
          "omega_fact": 0.002133553974878776,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 357.3548583984375,
          "pred_excess_diag": 0.0010823555432382215,
          "pred_excess_fact": 0.001066776987439388,
          "obs_excess_loss": -0.022850575748820323,
          "merged_loss": 0.6659385623090677,
          "merged_metric": 0.5528206801190331,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "task_arith",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.0002842983700991378,
          "omega_fact": 0.0002866159544392211,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 34.66931915283203,
          "pred_excess_diag": 0.0001421491850495689,
          "pred_excess_fact": 0.00014330797721961056,
          "obs_excess_loss": -0.15113643303923652,
          "merged_loss": 0.2437218892464944,
          "merged_metric": 0.9162844036697247,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "task_arith",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 7.183838197677702e-05,
          "omega_fact": 7.196739609128764e-05,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 34.66931915283203,
          "pred_excess_diag": 3.591919098838851e-05,
          "pred_excess_fact": 3.598369804564382e-05,
          "obs_excess_loss": 0.12591769505924266,
          "merged_loss": 0.9482716864196833,
          "merged_metric": 0.5740072202166066,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "task_arith",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.00010546697852129872,
          "omega_fact": 0.00010516321469879854,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 10.26201057434082,
          "pred_excess_diag": 5.273348926064936e-05,
          "pred_excess_fact": 5.258160734939927e-05,
          "obs_excess_loss": 0.059638932757421326,
          "merged_loss": 0.45449725504315225,
          "merged_metric": 0.9197247706422018,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "task_arith",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.00026283919956987176,
          "omega_fact": 0.0002627145734749889,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 129.43756103515625,
          "pred_excess_diag": 0.00013141959978493588,
          "pred_excess_fact": 0.00013135728673749445,
          "obs_excess_loss": 0.9687372230880956,
          "merged_loss": 1.7910912144485363,
          "merged_metric": 0.5812274368231047,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "fisher",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 4.4240755935829487e-05,
          "omega_fact": 4.901400360184771e-05,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 17.378551483154297,
          "pred_excess_diag": 2.2120377967914743e-05,
          "pred_excess_fact": 2.4507001800923855e-05,
          "obs_excess_loss": -0.12889460371721778,
          "merged_loss": 0.26596371856851314,
          "merged_metric": 0.9197247706422018,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "fisher",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.0001119132637485084,
          "omega_fact": 0.00011550785460996005,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 82.1088638305664,
          "pred_excess_diag": 5.59566318742542e-05,
          "pred_excess_fact": 5.775392730498002e-05,
          "obs_excess_loss": 0.19992135965436797,
          "merged_loss": 1.0222753510148086,
          "merged_metric": 0.5667870036101083,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "fisher",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.0006660895704380115,
          "omega_fact": 0.0006579425125388682,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 63.466609954833984,
          "pred_excess_diag": 0.00033304478521900576,
          "pred_excess_fact": 0.0003289712562694341,
          "obs_excess_loss": 0.2761103609286317,
          "merged_loss": 0.6709686832143626,
          "merged_metric": 0.9105504587155964,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "fisher",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0004255944201346402,
          "omega_fact": 0.00043810800978691855,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 312.102783203125,
          "pred_excess_diag": 0.0002127972100673201,
          "pred_excess_fact": 0.00021905400489345927,
          "obs_excess_loss": 2.4974810466008925,
          "merged_loss": 3.319835037961333,
          "merged_metric": 0.48375451263537905,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "ties",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.0003915610958611563,
          "omega_fact": 0.00039535337953057573,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 47.94411087036133,
          "pred_excess_diag": 0.00019578054793057816,
          "pred_excess_fact": 0.00019767668976528787,
          "obs_excess_loss": -0.1445348954528844,
          "merged_loss": 0.25032342683284653,
          "merged_metric": 0.9151376146788991,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "ties",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.0001618978480986964,
          "omega_fact": 0.00016158291665871325,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 88.0821533203125,
          "pred_excess_diag": 8.09489240493482e-05,
          "pred_excess_fact": 8.079145832935662e-05,
          "obs_excess_loss": 0.1752352318608803,
          "merged_loss": 0.9975892232213209,
          "merged_metric": 0.5667870036101083,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "ties",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.0011459676955128094,
          "omega_fact": 0.0011543194602522868,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 141.54759216308594,
          "pred_excess_diag": 0.0005729838477564047,
          "pred_excess_fact": 0.0005771597301261434,
          "obs_excess_loss": 0.14155953083563289,
          "merged_loss": 0.5364178531213638,
          "merged_metric": 0.9185779816513762,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "ties",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0006245503609055953,
          "omega_fact": 0.0006227247758865427,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 340.9992370605469,
          "pred_excess_diag": 0.00031227518045279766,
          "pred_excess_fact": 0.00031136238794327134,
          "obs_excess_loss": 1.6792051861002126,
          "merged_loss": 2.501559177460653,
          "merged_metric": 0.5270758122743683,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "dare",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.0028965727880221085,
          "omega_fact": 0.0029090126540163267,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 348.9068298339844,
          "pred_excess_diag": 0.0014482863940110543,
          "pred_excess_fact": 0.0014545063270081633,
          "obs_excess_loss": -0.15043152882418503,
          "merged_loss": 0.2444267934615459,
          "merged_metric": 0.9128440366972477,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "dare",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.000730966901402662,
          "omega_fact": 0.000727312002166263,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 348.86865234375,
          "pred_excess_diag": 0.000365483450701331,
          "pred_excess_fact": 0.0003636560010831315,
          "obs_excess_loss": 0.11798487135649582,
          "merged_loss": 0.9403388627169365,
          "merged_metric": 0.5703971119133574,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "dare",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.010549743409562324,
          "omega_fact": 0.010580995665080077,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 1267.1475830078125,
          "pred_excess_diag": 0.005274871704781162,
          "pred_excess_fact": 0.0052904978325400386,
          "obs_excess_loss": 0.036416707235738754,
          "merged_loss": 0.4312750295214697,
          "merged_metric": 0.9220183486238532,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+rte",
          "op": "dare",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.002888521392771551,
          "omega_fact": 0.00287959265741281,
          "eps_abs": 0.5188791587631029,
          "eps_rel": 0.5188791587631029,
          "d_sqnorm": 1386.24658203125,
          "pred_excess_diag": 0.0014442606963857756,
          "pred_excess_fact": 0.001439796328706405,
          "obs_excess_loss": 0.9438775330243988,
          "merged_loss": 1.7662315243848394,
          "merged_metric": 0.5812274368231047,
          "expert_loss": 0.8223539913604406,
          "expert_metric": 0.7075812274368231
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.0003162945884731614,
          "omega_fact": 0.00031843990174384496,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 37.7419319152832,
          "pred_excess_diag": 0.0001581472942365807,
          "pred_excess_fact": 0.00015921995087192248,
          "obs_excess_loss": -0.014257581682380227,
          "merged_loss": 0.3806007406033507,
          "merged_metric": 0.8692660550458715,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.00018071549665115325,
          "omega_fact": 0.00018160231580477879,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 37.7419319152832,
          "pred_excess_diag": 9.035774832557662e-05,
          "pred_excess_fact": 9.080115790238939e-05,
          "obs_excess_loss": 0.07267419163812727,
          "merged_loss": 0.7614633296960153,
          "merged_metric": 0.22051782950115864,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.00023023484194377566,
          "omega_fact": 0.0002301164804716254,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 23.106029510498047,
          "pred_excess_diag": 0.00011511742097188783,
          "pred_excess_fact": 0.0001150582402358127,
          "obs_excess_loss": 0.10015925655671215,
          "merged_loss": 0.4950175788424431,
          "merged_metric": 0.911697247706422,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.0005970421647915637,
          "omega_fact": 0.0006000186257286732,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 129.43756103515625,
          "pred_excess_diag": 0.00029852108239578187,
          "pred_excess_fact": 0.0003000093128643366,
          "obs_excess_loss": 1.1160765066814329,
          "merged_loss": 1.804865644739321,
          "merged_metric": 0.22164339281726061,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.00014400414202959635,
          "omega_fact": 0.00015249525824750427,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 23.564165115356445,
          "pred_excess_diag": 7.200207101479817e-05,
          "pred_excess_fact": 7.624762912375213e-05,
          "obs_excess_loss": -0.10583911904501259,
          "merged_loss": 0.28901920324071834,
          "merged_metric": 0.9197247706422018,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.00021627217352813397,
          "omega_fact": 0.00022209676418950125,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 73.99712371826172,
          "pred_excess_diag": 0.00010813608676406698,
          "pred_excess_fact": 0.00011104838209475063,
          "obs_excess_loss": 0.6491441733542248,
          "merged_loss": 1.3379333114121128,
          "merged_metric": 0.071581420062656,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.00045430824843273467,
          "omega_fact": 0.0004508349572067293,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 56.422481536865234,
          "pred_excess_diag": 0.00022715412421636734,
          "pred_excess_fact": 0.00022541747860336465,
          "obs_excess_loss": 0.19517969702361915,
          "merged_loss": 0.5900380193093501,
          "merged_metric": 0.9105504587155964,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.0007476684710774592,
          "omega_fact": 0.0007673944721217955,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 263.619873046875,
          "pred_excess_diag": 0.0003738342355387296,
          "pred_excess_fact": 0.0003836972360608977,
          "obs_excess_loss": 2.981720337474563,
          "merged_loss": 3.670509475532451,
          "merged_metric": 0.03680172370282093,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "ties",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.00046824080665561083,
          "omega_fact": 0.000471050691692189,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 54.54477310180664,
          "pred_excess_diag": 0.00023412040332780541,
          "pred_excess_fact": 0.0002355253458460945,
          "obs_excess_loss": -0.04996483779828487,
          "merged_loss": 0.34489348448744606,
          "merged_metric": 0.8876146788990825,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "ties",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0004188345404279729,
          "omega_fact": 0.00042035759555735425,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 94.45926666259766,
          "pred_excess_diag": 0.00020941727021398646,
          "pred_excess_fact": 0.00021017879777867712,
          "obs_excess_loss": 0.2326034809233244,
          "merged_loss": 0.9213926189812124,
          "merged_metric": 0.16825770445569033,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "ties",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.0014145815898386064,
          "omega_fact": 0.0014216250845937755,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 169.60870361328125,
          "pred_excess_diag": 0.0007072907949193032,
          "pred_excess_fact": 0.0007108125422968877,
          "obs_excess_loss": 0.17869986990176212,
          "merged_loss": 0.573558192187493,
          "merged_metric": 0.9105504587155964,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "ties",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.0015472198915350939,
          "omega_fact": 0.001553127152520618,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 355.7691345214844,
          "pred_excess_diag": 0.0007736099457675469,
          "pred_excess_fact": 0.000776563576260309,
          "obs_excess_loss": 2.0497512644797933,
          "merged_loss": 2.7385404025376814,
          "merged_metric": 0.14270704998809225,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "dare",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.0032257802631031236,
          "omega_fact": 0.0032334150910402447,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 380.9282531738281,
          "pred_excess_diag": 0.0016128901315515618,
          "pred_excess_fact": 0.0016167075455201223,
          "obs_excess_loss": -0.018444259505753124,
          "merged_loss": 0.3764140627799778,
          "merged_metric": 0.8738532110091743,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "dare",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0018411322924439903,
          "omega_fact": 0.001839054728231342,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 380.8688659667969,
          "pred_excess_diag": 0.0009205661462219952,
          "pred_excess_fact": 0.000919527364115671,
          "obs_excess_loss": 0.06090557832388721,
          "merged_loss": 0.7496947163817752,
          "merged_metric": 0.2355859370531198,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "dare",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.011876444562581506,
          "omega_fact": 0.01188966305354149,
          "eps_abs": 0.31566956625742737,
          "eps_rel": 0.31566956625742737,
          "d_sqnorm": 1395.7501220703125,
          "pred_excess_diag": 0.005938222281290753,
          "pred_excess_fact": 0.005944831526770745,
          "obs_excess_loss": 0.07600807596784115,
          "merged_loss": 0.47086639825357207,
          "merged_metric": 0.9105504587155964,
          "expert_loss": 0.3948583222857309,
          "expert_metric": 0.9231651376146789
        },
        {
          "seed": 20260811,
          "pair": "sst2+cola",
          "op": "dare",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.007247371190544047,
          "omega_fact": 0.007236150244908111,
          "eps_abs": 0.2661452917640542,
          "eps_rel": 0.2661452917640542,
          "d_sqnorm": 1501.9622802734375,
          "pred_excess_diag": 0.0036236855952720237,
          "pred_excess_fact": 0.0036180751224540557,
          "obs_excess_loss": 1.0578269071569837,
          "merged_loss": 1.7466160452148716,
          "merged_metric": 0.23128990177421055,
          "expert_loss": 0.688789138057888,
          "expert_metric": 0.575435670477595
        }
      ],
      "rowsB": [
        {
          "seed": 20260811,
          "mu": 0.0,
          "pair": "rte+mrpc",
          "max_pred_excess": 8.398710423353793e-06,
          "max_obs_excess": -0.002141128378224333,
          "max_d_sqnorm": 6.258553504943848,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260811,
          "mu": 0.0,
          "pair": "rte+cola",
          "max_pred_excess": 2.4046606607269058e-05,
          "max_obs_excess": 0.0383098935806625,
          "max_d_sqnorm": 8.180084228515625,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260811,
          "mu": 0.0,
          "pair": "mrpc+cola",
          "max_pred_excess": 2.8332726397599334e-05,
          "max_obs_excess": -0.003186158105438819,
          "max_d_sqnorm": 9.398143768310547,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260811,
          "mu": 0.0,
          "pair": "sst2+rte",
          "max_pred_excess": 0.0001421491850495689,
          "max_obs_excess": 0.12591769505924266,
          "max_d_sqnorm": 34.66931915283203,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260811,
          "mu": 0.0,
          "pair": "sst2+cola",
          "max_pred_excess": 0.0001581472942365807,
          "max_obs_excess": 0.07267419163812727,
          "max_d_sqnorm": 37.7419319152832,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260811,
          "mu": 0.01,
          "pair": "rte+mrpc",
          "max_pred_excess": 8.56956291204729e-06,
          "max_obs_excess": 0.015026202096658614,
          "max_d_sqnorm": 6.244321346282959,
          "mean_own_cost": -0.009702037481156417,
          "mean_own_cost_rel": -0.018901866633840726
        },
        {
          "seed": 20260811,
          "mu": 0.01,
          "pair": "rte+cola",
          "max_pred_excess": 3.621798931152516e-05,
          "max_obs_excess": 0.042288705578014896,
          "max_d_sqnorm": 8.158018112182617,
          "mean_own_cost": -0.005368484034617815,
          "mean_own_cost_rel": -0.007375255317570755
        },
        {
          "seed": 20260811,
          "mu": 0.01,
          "pair": "mrpc+cola",
          "max_pred_excess": 4.284231343565586e-05,
          "max_obs_excess": 0.020010885946890933,
          "max_d_sqnorm": 9.39622974395752,
          "mean_own_cost": -0.011518097597914306,
          "mean_own_cost_rel": -0.021957298669489953
        },
        {
          "seed": 20260811,
          "mu": 0.01,
          "pair": "sst2+rte",
          "max_pred_excess": 0.00012624681096371773,
          "max_obs_excess": 0.12253192572817473,
          "max_d_sqnorm": 34.67946243286133,
          "mean_own_cost": 0.004448029729780867,
          "mean_own_cost_rel": 0.01360331617371548
        },
        {
          "seed": 20260811,
          "mu": 0.01,
          "pair": "sst2+cola",
          "max_pred_excess": 0.00013953962695921427,
          "max_obs_excess": 0.09429672111829424,
          "max_d_sqnorm": 37.695159912109375,
          "mean_own_cost": 0.0026319696130229775,
          "mean_own_cost_rel": 0.010547884138066253
        },
        {
          "seed": 20260811,
          "mu": 0.1,
          "pair": "rte+mrpc",
          "max_pred_excess": 7.929278105823298e-06,
          "max_obs_excess": 0.006366521412251025,
          "max_d_sqnorm": 6.231720924377441,
          "mean_own_cost": 0.0009680830858319889,
          "mean_own_cost_rel": -0.002125857693287386
        },
        {
          "seed": 20260811,
          "mu": 0.1,
          "pair": "rte+cola",
          "max_pred_excess": 1.7805172347212368e-05,
          "max_obs_excess": 0.03650611875719978,
          "max_d_sqnorm": 8.19001579284668,
          "mean_own_cost": 0.010695048154295117,
          "mean_own_cost_rel": 0.014430067725485477
        },
        {
          "seed": 20260811,
          "mu": 0.1,
          "pair": "mrpc+cola",
          "max_pred_excess": 2.1197017346284176e-05,
          "max_obs_excess": 0.01806065878447366,
          "max_d_sqnorm": 9.437247276306152,
          "mean_own_cost": 0.002356581644545691,
          "mean_own_cost_rel": 0.000987247150817338
        },
        {
          "seed": 20260811,
          "mu": 0.1,
          "pair": "sst2+rte",
          "max_pred_excess": 0.00015620570326108102,
          "max_obs_excess": 0.07174527989397839,
          "max_d_sqnorm": 34.632179260253906,
          "mean_own_cost": -0.0003955568706781043,
          "mean_own_cost_rel": -0.007127957095649579
        },
        {
          "seed": 20260811,
          "mu": 0.1,
          "pair": "sst2+cola",
          "max_pred_excess": 0.00017385384280226037,
          "max_obs_excess": 0.07906607973495583,
          "max_d_sqnorm": 37.73859786987305,
          "mean_own_cost": 0.000992941688035598,
          "mean_own_cost_rel": -0.0040148522515448554
        }
      ],
      "analysis_A": {
        "n": 80,
        "spearman_diag": {
          "rho": 0.2100093764650727,
          "p": 0.06152171123872468,
          "n": 80
        },
        "spearman_fact": {
          "rho": 0.20717299578059073,
          "p": 0.06519655539651853,
          "n": 80
        },
        "spearman_dnorm_baseline": {
          "rho": 0.3617289391267552,
          "p": 0.0009776529889457177,
          "n": 80
        },
        "spearman_diag_vs_dnorm": {
          "rho": 0.8974183184861796,
          "p": 1.9067185195885856e-29,
          "n": 80
        },
        "n_nonpositive_obs": 24,
        "max_eps_abs": 0.5188791587631029,
        "max_eps_rel": 0.5188791587631029,
        "scale_ratio_median": 0.0003815786592048542,
        "by_op": {
          "dare": {
            "omega": {
              "rho": 0.12932330827067667,
              "p": 0.586852724489982,
              "n": 20
            },
            "dnorm": {
              "rho": 0.33082706766917286,
              "p": 0.15423604448098624,
              "n": 20
            },
            "mean_obs": 0.20409964934369906
          },
          "fisher": {
            "omega": {
              "rho": 0.4766917293233082,
              "p": 0.03358407951093336,
              "n": 20
            },
            "dnorm": {
              "rho": 0.6360902255639098,
              "p": 0.002571107276428487,
              "n": 20
            },
            "mean_obs": 0.5896742143475197
          },
          "task_arith": {
            "omega": {
              "rho": 0.08872180451127819,
              "p": 0.7099206278927328,
              "n": 20
            },
            "dnorm": {
              "rho": 0.41588570474204584,
              "p": 0.0681858417175068,
              "n": 20
            },
            "mean_obs": 0.21176390081753443
          },
          "ties": {
            "omega": {
              "rho": 0.38345864661654133,
              "p": 0.09512441358281763,
              "n": 20
            },
            "dnorm": {
              "rho": 0.6030075187969924,
              "p": 0.004886612315025839,
              "n": 20
            },
            "mean_obs": 0.34773858494928717
          }
        },
        "by_w": {
          "0.5": {
            "omega": {
              "rho": 0.04033771106941839,
              "p": 0.8048085483321273,
              "n": 40
            },
            "dnorm": {
              "rho": 0.22500587060533786,
              "p": 0.1627412896545357,
              "n": 40
            },
            "mean_obs": 0.010484303476821633
          },
          "1.0": {
            "omega": {
              "rho": -0.09962476547842404,
              "p": 0.5407844932008772,
              "n": 40
            },
            "dnorm": {
              "rho": 0.1718442235195177,
              "p": 0.28901399798450483,
              "n": 40
            },
            "mean_obs": 0.6661538712521986
          }
        }
      }
    },
    "20260812": {
      "rowsA": [
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "task_arith",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 1.4475969219316187e-05,
          "omega_fact": 1.4602142987605648e-05,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 6.730551242828369,
          "pred_excess_diag": 7.237984609658093e-06,
          "pred_excess_fact": 7.301071493802824e-06,
          "obs_excess_loss": -0.01611885406910718,
          "merged_loss": 0.7686757406603129,
          "merged_metric": 0.5992779783393501,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "task_arith",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 6.774559488216772e-06,
          "omega_fact": 6.904915569594822e-06,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 6.730551242828369,
          "pred_excess_diag": 3.387279744108386e-06,
          "pred_excess_fact": 3.452457784797411e-06,
          "obs_excess_loss": -0.03013273372369657,
          "merged_loss": 0.4935283842040043,
          "merged_metric": 0.7720588235294118,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "task_arith",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 3.76907061494898e-05,
          "omega_fact": 3.731628885861571e-05,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 16.440778732299805,
          "pred_excess_diag": 1.88453530747449e-05,
          "pred_excess_fact": 1.8658144429307855e-05,
          "obs_excess_loss": 0.3302545440971637,
          "merged_loss": 1.1150491388265837,
          "merged_metric": 0.5595667870036101,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "task_arith",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 1.0901326061176119e-05,
          "omega_fact": 1.0962821845391777e-05,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 10.816356658935547,
          "pred_excess_diag": 5.4506630305880595e-06,
          "pred_excess_fact": 5.4814109226958886e-06,
          "obs_excess_loss": 0.11517070876617053,
          "merged_loss": 0.6388318266938714,
          "merged_metric": 0.8014705882352942,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "fisher",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 5.387613130971453e-06,
          "omega_fact": 5.69092414895972e-06,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 3.27371883392334,
          "pred_excess_diag": 2.6938065654857263e-06,
          "pred_excess_fact": 2.84546207447986e-06,
          "obs_excess_loss": -0.0982790484970657,
          "merged_loss": 0.6865155462323543,
          "merged_metric": 0.6714801444043321,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "fisher",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 8.45659740286725e-06,
          "omega_fact": 8.898480237886814e-06,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 15.070859909057617,
          "pred_excess_diag": 4.228298701433625e-06,
          "pred_excess_fact": 4.449240118943407e-06,
          "obs_excess_loss": 0.21609515886680752,
          "merged_loss": 0.7397562767945084,
          "merged_metric": 0.5637254901960784,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "fisher",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 2.594905980214892e-05,
          "omega_fact": 2.626489445566517e-05,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 12.995256423950195,
          "pred_excess_diag": 1.297452990107446e-05,
          "pred_excess_fact": 1.3132447227832584e-05,
          "obs_excess_loss": 0.4491339583044017,
          "merged_loss": 1.2339285530338218,
          "merged_metric": 0.6209386281588448,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "fisher",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 1.710921500697017e-05,
          "omega_fact": 1.7712747928175938e-05,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 30.965118408203125,
          "pred_excess_diag": 8.554607503485085e-06,
          "pred_excess_fact": 8.856373964087969e-06,
          "obs_excess_loss": 0.42057632231244857,
          "merged_loss": 0.9442374402401494,
          "merged_metric": 0.6838235294117647,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "ties",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 3.093985515909446e-05,
          "omega_fact": 3.1361998742811916e-05,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 14.894852638244629,
          "pred_excess_diag": 1.546992757954723e-05,
          "pred_excess_fact": 1.5680999371405958e-05,
          "obs_excess_loss": 0.04905543893252906,
          "merged_loss": 0.8338500336619491,
          "merged_metric": 0.592057761732852,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "ties",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 1.1940341058328295e-05,
          "omega_fact": 1.2018763315900532e-05,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 11.91823673248291,
          "pred_excess_diag": 5.9701705291641475e-06,
          "pred_excess_fact": 6.009381657950266e-06,
          "obs_excess_loss": -0.06702250417541056,
          "merged_loss": 0.4566386137522903,
          "merged_metric": 0.8063725490196079,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "ties",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.00011202547620433166,
          "omega_fact": 0.00011272189453221746,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 52.33112716674805,
          "pred_excess_diag": 5.601273810216583e-05,
          "pred_excess_fact": 5.636094726610873e-05,
          "obs_excess_loss": 0.7190683728305872,
          "merged_loss": 1.5038629675600073,
          "merged_metric": 0.5270758122743683,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "ties",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 3.944766321790304e-05,
          "omega_fact": 4.004772193655843e-05,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 40.75349807739258,
          "pred_excess_diag": 1.972383160895152e-05,
          "pred_excess_fact": 2.0023860968279216e-05,
          "obs_excess_loss": 0.1175802303295509,
          "merged_loss": 0.6412413482572518,
          "merged_metric": 0.8259803921568627,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "dare",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.0001577695271541833,
          "omega_fact": 0.00015705018222120963,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 68.04468536376953,
          "pred_excess_diag": 7.888476357709165e-05,
          "pred_excess_fact": 7.852509111060482e-05,
          "obs_excess_loss": -0.02193441233910376,
          "merged_loss": 0.7628601823903163,
          "merged_metric": 0.6028880866425993,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "dare",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 7.245314842535444e-05,
          "omega_fact": 7.386197935143415e-05,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 68.05023956298828,
          "pred_excess_diag": 3.622657421267722e-05,
          "pred_excess_fact": 3.693098967571708e-05,
          "obs_excess_loss": -0.026568796120437943,
          "merged_loss": 0.4970923218072629,
          "merged_metric": 0.7671568627450981,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "dare",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0006123962491082547,
          "omega_fact": 0.000609323985794443,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 261.6963806152344,
          "pred_excess_diag": 0.00030619812455412736,
          "pred_excess_fact": 0.0003046619928972215,
          "obs_excess_loss": 0.32718166816535843,
          "merged_loss": 1.1119762628947785,
          "merged_metric": 0.5812274368231047,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+mrpc",
          "op": "dare",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 0.0002738186509668135,
          "omega_fact": 0.00027959039762408304,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 256.08306884765625,
          "pred_excess_diag": 0.00013690932548340675,
          "pred_excess_fact": 0.00013979519881204152,
          "obs_excess_loss": 0.13177620546490543,
          "merged_loss": 0.6554373233926063,
          "merged_metric": 0.8014705882352942,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 1.5866439101612333e-05,
          "omega_fact": 1.5937090165110895e-05,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 8.184349060058594,
          "pred_excess_diag": 7.933219550806167e-06,
          "pred_excess_fact": 7.968545082555448e-06,
          "obs_excess_loss": -0.05087181473897251,
          "merged_loss": 0.7339227799904475,
          "merged_metric": 0.5992779783393501,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 5.814995885762263e-05,
          "omega_fact": 5.824666419539785e-05,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 8.184349060058594,
          "pred_excess_diag": 2.9074979428811315e-05,
          "pred_excess_fact": 2.9123332097698925e-05,
          "obs_excess_loss": -0.014806149561361726,
          "merged_loss": 0.7046179874288498,
          "merged_metric": 0.3196011977154161,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 4.1578220469567204e-05,
          "omega_fact": 4.1918845670046774e-05,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 22.51724624633789,
          "pred_excess_diag": 2.0789110234783602e-05,
          "pred_excess_fact": 2.0959422835023387e-05,
          "obs_excess_loss": 0.982672536523764,
          "merged_loss": 1.767467131253184,
          "merged_metric": 0.48736462093862815,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 7.271733326204832e-05,
          "omega_fact": 7.284909466562786e-05,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 10.816356658935547,
          "pred_excess_diag": 3.635866663102416e-05,
          "pred_excess_fact": 3.642454733281393e-05,
          "obs_excess_loss": -0.01090071419627181,
          "merged_loss": 0.7085234227939398,
          "merged_metric": 0.5559464455278303,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 2.5403446540961153e-05,
          "omega_fact": 2.6306163877221016e-05,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 17.99412727355957,
          "pred_excess_diag": 1.2701723270480577e-05,
          "pred_excess_fact": 1.3153081938610508e-05,
          "obs_excess_loss": -0.0665830256491361,
          "merged_loss": 0.7182115690802839,
          "merged_metric": 0.5992779783393501,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 9.91295167976305e-06,
          "omega_fact": 1.0636810495075213e-05,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 4.879070281982422,
          "pred_excess_diag": 4.956475839881525e-06,
          "pred_excess_fact": 5.318405247537607e-06,
          "obs_excess_loss": -0.1204615375339585,
          "merged_loss": 0.5989625994562531,
          "merged_metric": 0.49604568336887955,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 8.074066329899454e-05,
          "omega_fact": 8.339356112655925e-05,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 55.946624755859375,
          "pred_excess_diag": 4.037033164949727e-05,
          "pred_excess_fact": 4.169678056327962e-05,
          "obs_excess_loss": 1.4150624172997386,
          "merged_loss": 2.1998570120291587,
          "merged_metric": 0.49097472924187724,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.00011293557463157305,
          "omega_fact": 0.00011255274269692862,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 18.015609741210938,
          "pred_excess_diag": 5.646778731578653e-05,
          "pred_excess_fact": 5.627637134846431e-05,
          "obs_excess_loss": 0.7024037932846713,
          "merged_loss": 1.4218279302748829,
          "merged_metric": 0.513458483863439,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "ties",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 3.334257429754962e-05,
          "omega_fact": 3.372203827109854e-05,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 19.052278518676758,
          "pred_excess_diag": 1.667128714877481e-05,
          "pred_excess_fact": 1.686101913554927e-05,
          "obs_excess_loss": -0.07484246752752721,
          "merged_loss": 0.7099521272018928,
          "merged_metric": 0.592057761732852,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "ties",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 9.136592688466204e-05,
          "omega_fact": 9.161820280985583e-05,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 13.546170234680176,
          "pred_excess_diag": 4.568296344233102e-05,
          "pred_excess_fact": 4.580910140492791e-05,
          "obs_excess_loss": -0.08409669129526165,
          "merged_loss": 0.6353274456949499,
          "merged_metric": 0.4429395424542652,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "ties",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0001198395176271235,
          "omega_fact": 0.00012094834758553649,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 68.29914855957031,
          "pred_excess_diag": 5.991975881356175e-05,
          "pred_excess_fact": 6.0474173792768246e-05,
          "obs_excess_loss": 1.1462002602079715,
          "merged_loss": 1.9309948549373916,
          "merged_metric": 0.5054151624548736,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "ties",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.00030584130844290387,
          "omega_fact": 0.000306653012806857,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 45.586021423339844,
          "pred_excess_diag": 0.00015292065422145193,
          "pred_excess_fact": 0.0001533265064034285,
          "obs_excess_loss": 0.30451316310026744,
          "merged_loss": 1.023937300090479,
          "merged_metric": 0.5629721973979046,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "dare",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.00016741776261491065,
          "omega_fact": 0.0001666840393279265,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 83.18638610839844,
          "pred_excess_diag": 8.370888130745532e-05,
          "pred_excess_fact": 8.334201966396325e-05,
          "obs_excess_loss": -0.05037365633227764,
          "merged_loss": 0.7344209383971424,
          "merged_metric": 0.5956678700361011,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "dare",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0005951521603270139,
          "omega_fact": 0.0005950684509795237,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 83.1950454711914,
          "pred_excess_diag": 0.00029757608016350693,
          "pred_excess_fact": 0.00029753422548976186,
          "obs_excess_loss": -0.01634804377276966,
          "merged_loss": 0.7030760932174419,
          "merged_metric": 0.3178761922102459,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "dare",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.000649422177648733,
          "omega_fact": 0.0006452318623768912,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 322.553955078125,
          "pred_excess_diag": 0.0003247110888243665,
          "pred_excess_fact": 0.0003226159311884456,
          "obs_excess_loss": 0.9680359756257991,
          "merged_loss": 1.7528305703552192,
          "merged_metric": 0.5018050541516246,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "rte+cola",
          "op": "dare",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.002214550481475484,
          "omega_fact": 0.0022137763318251648,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 310.8703918457031,
          "pred_excess_diag": 0.001107275240737742,
          "pred_excess_fact": 0.0011068881659125824,
          "obs_excess_loss": -0.01237756613916996,
          "merged_loss": 0.7070465708510416,
          "merged_metric": 0.5630684232854489,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 9.809900453747546e-06,
          "omega_fact": 9.946747798933257e-06,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 9.638071060180664,
          "pred_excess_diag": 4.904950226873773e-06,
          "pred_excess_fact": 4.973373899466629e-06,
          "obs_excess_loss": -0.038891549788269364,
          "merged_loss": 0.4847695681394315,
          "merged_metric": 0.7696078431372549,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 7.200599101907096e-05,
          "omega_fact": 7.188772422428913e-05,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 9.638071060180664,
          "pred_excess_diag": 3.600299550953548e-05,
          "pred_excess_fact": 3.594386211214456e-05,
          "obs_excess_loss": -0.21435807986776068,
          "merged_loss": 0.5050660571224509,
          "merged_metric": 0.5071301381255614,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 2.0891717471127496e-05,
          "omega_fact": 2.0963413902161452e-05,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 22.51724624633789,
          "pred_excess_diag": 1.0445858735563748e-05,
          "pred_excess_fact": 1.0481706951080726e-05,
          "obs_excess_loss": 0.4476129807093564,
          "merged_loss": 0.9712740986370573,
          "merged_metric": 0.8014705882352942,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.00012168239681802995,
          "omega_fact": 0.00012127769024603918,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 16.440778732299805,
          "pred_excess_diag": 6.0841198409014976e-05,
          "pred_excess_fact": 6.063884512301959e-05,
          "obs_excess_loss": 0.07893602651466236,
          "merged_loss": 0.7983601635048739,
          "merged_metric": 0.48918542339902876,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 1.8484210645881727e-05,
          "omega_fact": 1.919183074566044e-05,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 29.110204696655273,
          "pred_excess_diag": 9.242105322940863e-06,
          "pred_excess_fact": 9.59591537283022e-06,
          "obs_excess_loss": 0.06696501841732094,
          "merged_loss": 0.5906261363450218,
          "merged_metric": 0.7058823529411765,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 4.833011352605261e-06,
          "omega_fact": 5.281101589335586e-06,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 2.4046554565429688,
          "pred_excess_diag": 2.4165056763026304e-06,
          "pred_excess_fact": 2.640550794667793e-06,
          "obs_excess_loss": -0.12207772479189893,
          "merged_loss": 0.5973464121983126,
          "merged_metric": 0.5573424050983508,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 5.064463802763333e-05,
          "omega_fact": 5.2028254403458895e-05,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 80.12737274169922,
          "pred_excess_diag": 2.5322319013816664e-05,
          "pred_excess_fact": 2.6014127201729447e-05,
          "obs_excess_loss": 1.5954747527253395,
          "merged_loss": 2.1191358706530403,
          "merged_metric": 0.6813725490196079,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.00013548368426543104,
          "omega_fact": 0.0001353263344644207,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 20.639785766601562,
          "pred_excess_diag": 6.774184213271552e-05,
          "pred_excess_fact": 6.766316723221034e-05,
          "obs_excess_loss": 1.6147330807359426,
          "merged_loss": 2.3341572177261543,
          "merged_metric": 0.4485803270917927,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "ties",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 1.9955994310246935e-05,
          "omega_fact": 1.9841114469198726e-05,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 20.779678344726562,
          "pred_excess_diag": 9.977997155123468e-06,
          "pred_excess_fact": 9.920557234599363e-06,
          "obs_excess_loss": -0.06342854044016671,
          "merged_loss": 0.46023257748753416,
          "merged_metric": 0.7892156862745098,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "ties",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0001307856693555364,
          "omega_fact": 0.00013037461626940584,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 17.613100051879883,
          "pred_excess_diag": 6.53928346777682e-05,
          "pred_excess_fact": 6.518730813470292e-05,
          "obs_excess_loss": -0.18227720146325488,
          "merged_loss": 0.5371469355269567,
          "merged_metric": 0.48607002637483476,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "ties",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 6.697611665738229e-05,
          "omega_fact": 6.695801553519006e-05,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 72.86895751953125,
          "pred_excess_diag": 3.348805832869114e-05,
          "pred_excess_fact": 3.347900776759503e-05,
          "obs_excess_loss": 0.2571801683482001,
          "merged_loss": 0.780841286275901,
          "merged_metric": 0.8308823529411765,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "ties",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.00044317277982392574,
          "omega_fact": 0.00044160535439625315,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 60.45929718017578,
          "pred_excess_diag": 0.00022158638991196287,
          "pred_excess_fact": 0.00022080267719812657,
          "obs_excess_loss": 0.6264683687104019,
          "merged_loss": 1.3458925057006135,
          "merged_metric": 0.41639892966933545,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "dare",
          "w": 0.5,
          "task": "mrpc",
          "omega_diag": 9.447763374993824e-05,
          "omega_fact": 9.689646791256152e-05,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 97.26696014404297,
          "pred_excess_diag": 4.723881687496912e-05,
          "pred_excess_fact": 4.844823395628076e-05,
          "obs_excess_loss": -0.04011371381142559,
          "merged_loss": 0.4835474041162753,
          "merged_metric": 0.7647058823529411,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "dare",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0007095144968320642,
          "omega_fact": 0.000710284117945697,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 97.26907348632812,
          "pred_excess_diag": 0.0003547572484160321,
          "pred_excess_fact": 0.0003551420589728485,
          "obs_excess_loss": -0.20965020282842284,
          "merged_loss": 0.5097739341617887,
          "merged_metric": 0.4980949884195581,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "dare",
          "w": 1.0,
          "task": "mrpc",
          "omega_diag": 0.0003584080576847554,
          "omega_fact": 0.0003691833668720771,
          "eps_abs": 0.12024049361369216,
          "eps_rel": 0.12024049361369216,
          "d_sqnorm": 373.0269775390625,
          "pred_excess_diag": 0.0001792040288423777,
          "pred_excess_fact": 0.00018459168343603854,
          "obs_excess_loss": 0.46610497668677686,
          "merged_loss": 0.9897660946144777,
          "merged_metric": 0.7990196078431373,
          "expert_loss": 0.5236611179277009,
          "expert_metric": 0.8504901960784313
        },
        {
          "seed": 20260812,
          "pair": "mrpc+cola",
          "op": "dare",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.002662501466684384,
          "omega_fact": 0.0026666959536699214,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 366.95477294921875,
          "pred_excess_diag": 0.001331250733342192,
          "pred_excess_fact": 0.0013333479768349607,
          "obs_excess_loss": 0.0995012837196928,
          "merged_loss": 0.8189254207099044,
          "merged_metric": 0.48370349731856843,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "task_arith",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.0002358767994844522,
          "omega_fact": 0.00023779418037770674,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 35.16965866088867,
          "pred_excess_diag": 0.0001179383997422261,
          "pred_excess_fact": 0.00011889709018885337,
          "obs_excess_loss": -0.0687131701259438,
          "merged_loss": 0.3082498722120163,
          "merged_metric": 0.875,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "task_arith",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 6.220216672032096e-05,
          "omega_fact": 6.246682816703036e-05,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 35.16965866088867,
          "pred_excess_diag": 3.110108336016048e-05,
          "pred_excess_fact": 3.123341408351518e-05,
          "obs_excess_loss": 0.018381568391400593,
          "merged_loss": 0.8031761631208206,
          "merged_metric": 0.5667870036101083,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "task_arith",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 8.452921342033929e-05,
          "omega_fact": 8.435279818403709e-05,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 10.816356658935547,
          "pred_excess_diag": 4.2264606710169646e-05,
          "pred_excess_fact": 4.2176399092018545e-05,
          "obs_excess_loss": 0.1487467819397602,
          "merged_loss": 0.5257098242777203,
          "merged_metric": 0.9071100917431193,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "task_arith",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0002277870248142544,
          "omega_fact": 0.00022801900598186278,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 130.3948974609375,
          "pred_excess_diag": 0.0001138935124071272,
          "pred_excess_fact": 0.00011400950299093139,
          "obs_excess_loss": 1.5425509589888988,
          "merged_loss": 2.327345553718319,
          "merged_metric": 0.49097472924187724,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "fisher",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 3.692959757099695e-05,
          "omega_fact": 4.094933502866788e-05,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 19.70224952697754,
          "pred_excess_diag": 1.8464798785498475e-05,
          "pred_excess_fact": 2.047466751433394e-05,
          "obs_excess_loss": -0.14103451261826613,
          "merged_loss": 0.23592852971969394,
          "merged_metric": 0.9174311926605505,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "fisher",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 9.25068744950618e-05,
          "omega_fact": 9.548924194012067e-05,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 81.36087036132812,
          "pred_excess_diag": 4.62534372475309e-05,
          "pred_excess_fact": 4.7744620970060334e-05,
          "obs_excess_loss": 0.07823377385036179,
          "merged_loss": 0.8630283685797818,
          "merged_metric": 0.5812274368231047,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "fisher",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.0005516862540742713,
          "omega_fact": 0.0005454506158658162,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 65.52981567382812,
          "pred_excess_diag": 0.00027584312703713565,
          "pred_excess_fact": 0.0002727253079329081,
          "obs_excess_loss": 0.36970505446469015,
          "merged_loss": 0.7466680968026502,
          "merged_metric": 0.908256880733945,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "fisher",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.00035305438762790563,
          "omega_fact": 0.00036370454683968845,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 308.4254455566406,
          "pred_excess_diag": 0.00017652719381395281,
          "pred_excess_fact": 0.00018185227341984423,
          "obs_excess_loss": 2.6541841108661264,
          "merged_loss": 3.4389787055955465,
          "merged_metric": 0.48014440433212996,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "ties",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.00032794485860479787,
          "omega_fact": 0.00033040236449473906,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 48.67087173461914,
          "pred_excess_diag": 0.00016397242930239894,
          "pred_excess_fact": 0.00016520118224736953,
          "obs_excess_loss": -0.12164008644742702,
          "merged_loss": 0.25532295589053305,
          "merged_metric": 0.9013761467889908,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "ties",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.00014343832977085135,
          "omega_fact": 0.000143217400136195,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 89.33946990966797,
          "pred_excess_diag": 7.171916488542568e-05,
          "pred_excess_fact": 7.16087000680975e-05,
          "obs_excess_loss": 0.058420426471138764,
          "merged_loss": 0.8432150212005588,
          "merged_metric": 0.5740072202166066,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "ties",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.0009492468585816122,
          "omega_fact": 0.0009557670861960647,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 144.08541870117188,
          "pred_excess_diag": 0.0004746234292908061,
          "pred_excess_fact": 0.00047788354309803233,
          "obs_excess_loss": 0.17182300861822353,
          "merged_loss": 0.5487860509561836,
          "merged_metric": 0.9162844036697247,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "ties",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0005514184422551926,
          "omega_fact": 0.0005499338534689212,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 345.00128173828125,
          "pred_excess_diag": 0.0002757092211275963,
          "pred_excess_fact": 0.0002749669267344606,
          "obs_excess_loss": 1.9375627842405643,
          "merged_loss": 2.7223573789699844,
          "merged_metric": 0.49458483754512633,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "dare",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.0023972949472185635,
          "omega_fact": 0.0024143248726915265,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 352.77972412109375,
          "pred_excess_diag": 0.0011986474736092817,
          "pred_excess_fact": 0.0012071624363457632,
          "obs_excess_loss": -0.07315725197485828,
          "merged_loss": 0.3038057903631018,
          "merged_metric": 0.875,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "dare",
          "w": 0.5,
          "task": "rte",
          "omega_diag": 0.0006235973015021886,
          "omega_fact": 0.0006419398297950465,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 352.66534423828125,
          "pred_excess_diag": 0.0003117986507510943,
          "pred_excess_fact": 0.00032096991489752324,
          "obs_excess_loss": 0.017293848178016602,
          "merged_loss": 0.8020884429074366,
          "merged_metric": 0.5703971119133574,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "dare",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.00873016552204095,
          "omega_fact": 0.008791010265155415,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 1281.047607421875,
          "pred_excess_diag": 0.004365082761020475,
          "pred_excess_fact": 0.0043955051325777076,
          "obs_excess_loss": 0.13226125601234784,
          "merged_loss": 0.5092242983503079,
          "merged_metric": 0.9105504587155964,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+rte",
          "op": "dare",
          "w": 1.0,
          "task": "rte",
          "omega_diag": 0.0024661737463182514,
          "omega_fact": 0.002544019787307974,
          "eps_abs": 0.4943217828630161,
          "eps_rel": 0.4943217828630161,
          "d_sqnorm": 1400.397705078125,
          "pred_excess_diag": 0.0012330868731591257,
          "pred_excess_fact": 0.001272009893653987,
          "obs_excess_loss": 1.531987424469166,
          "merged_loss": 2.316782019198586,
          "merged_metric": 0.5018050541516246,
          "expert_loss": 0.78479459472942,
          "expert_metric": 0.6823104693140795
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.00025652645181711934,
          "omega_fact": 0.00025816648983807613,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 37.79867935180664,
          "pred_excess_diag": 0.00012826322590855967,
          "pred_excess_fact": 0.00012908324491903806,
          "obs_excess_loss": 0.09052895296604258,
          "merged_loss": 0.46749199530400265,
          "merged_metric": 0.7947247706422018,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "task_arith",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0002307928347244409,
          "omega_fact": 0.00023155218350884307,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 37.79867935180664,
          "pred_excess_diag": 0.00011539641736222044,
          "pred_excess_fact": 0.00011577609175442154,
          "obs_excess_loss": 0.010784586689730591,
          "merged_loss": 0.7302087236799422,
          "merged_metric": 0.25171427288253206,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.0001767374093714199,
          "omega_fact": 0.00017700090014871015,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 22.51724624633789,
          "pred_excess_diag": 8.836870468570995e-05,
          "pred_excess_fact": 8.850045007435507e-05,
          "obs_excess_loss": 0.27273200794097474,
          "merged_loss": 0.6496950502789348,
          "merged_metric": 0.8979357798165137,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "task_arith",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.0007835508964963852,
          "omega_fact": 0.0007871446640336766,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 130.3948974609375,
          "pred_excess_diag": 0.0003917754482481926,
          "pred_excess_fact": 0.0003935723320168383,
          "obs_excess_loss": 1.382840634878164,
          "merged_loss": 2.102264771868376,
          "merged_metric": 0.17825740195791756,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.0001818514110579849,
          "omega_fact": 0.00019056666649450152,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 38.60171127319336,
          "pred_excess_diag": 9.092570552899245e-05,
          "pred_excess_fact": 9.528333324725076e-05,
          "obs_excess_loss": 0.059553152924283925,
          "merged_loss": 0.436516195262244,
          "merged_metric": 0.8348623853211009,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "fisher",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.00019500117691673323,
          "omega_fact": 0.0002011024065041142,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 53.771602630615234,
          "pred_excess_diag": 9.750058845836661e-05,
          "pred_excess_fact": 0.0001005512032520571,
          "obs_excess_loss": 0.027263643300430518,
          "merged_loss": 0.7466877802906421,
          "merged_metric": 0.33730584534490105,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.0003445268927456635,
          "omega_fact": 0.0003452296972543349,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 55.57862091064453,
          "pred_excess_diag": 0.00017226344637283174,
          "pred_excess_fact": 0.00017261484862716745,
          "obs_excess_loss": 0.2802983011127612,
          "merged_loss": 0.6572613434507213,
          "merged_metric": 0.9105504587155964,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "fisher",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.0007032839305180428,
          "omega_fact": 0.0007244848931224785,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 193.7960205078125,
          "pred_excess_diag": 0.0003516419652590214,
          "pred_excess_fact": 0.00036224244656123925,
          "obs_excess_loss": 1.9098495014104722,
          "merged_loss": 2.629273638400684,
          "merged_metric": 0.2137388420145237,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "ties",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.0003802258577426666,
          "omega_fact": 0.00038257050673623413,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 54.512935638427734,
          "pred_excess_diag": 0.0001901129288713333,
          "pred_excess_fact": 0.00019128525336811706,
          "obs_excess_loss": -0.03496804313922147,
          "merged_loss": 0.3419949991987386,
          "merged_metric": 0.8623853211009175,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "ties",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0005410313083142695,
          "omega_fact": 0.0005416136027916299,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 94.69600677490234,
          "pred_excess_diag": 0.00027051565415713475,
          "pred_excess_fact": 0.00027080680139581495,
          "obs_excess_loss": 0.1077027355150203,
          "merged_loss": 0.8271268725052319,
          "merged_metric": 0.19732239598918652,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "ties",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.001134300610981983,
          "omega_fact": 0.0011421434302849554,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 169.01446533203125,
          "pred_excess_diag": 0.0005671503054909915,
          "pred_excess_fact": 0.0005710717151424777,
          "obs_excess_loss": 0.24289677613372096,
          "merged_loss": 0.619859818471681,
          "merged_metric": 0.908256880733945,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "ties",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.0020119540682179303,
          "omega_fact": 0.00201728602281734,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 357.2582092285156,
          "pred_excess_diag": 0.0010059770341089651,
          "pred_excess_fact": 0.00100864301140867,
          "obs_excess_loss": 2.2316883957854623,
          "merged_loss": 2.951112532775674,
          "merged_metric": 0.12913023610955107,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "dare",
          "w": 0.5,
          "task": "sst2",
          "omega_diag": 0.0026241235672556313,
          "omega_fact": 0.002641457291610826,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 381.7415466308594,
          "pred_excess_diag": 0.0013120617836278156,
          "pred_excess_fact": 0.001320728645805413,
          "obs_excess_loss": 0.07597372783433404,
          "merged_loss": 0.4529367701722941,
          "merged_metric": 0.7970183486238532,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "dare",
          "w": 0.5,
          "task": "cola",
          "omega_diag": 0.0023617810924061265,
          "omega_fact": 0.0023869589864598446,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 381.67413330078125,
          "pred_excess_diag": 0.0011808905462030632,
          "pred_excess_fact": 0.0011934794932299223,
          "obs_excess_loss": 0.005285089619436301,
          "merged_loss": 0.7247092266096479,
          "merged_metric": 0.2733556934263757,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "dare",
          "w": 1.0,
          "task": "sst2",
          "omega_diag": 0.009661647668277694,
          "omega_fact": 0.009724583032738744,
          "eps_abs": 0.3259568633166866,
          "eps_rel": 0.3259568633166866,
          "d_sqnorm": 1398.156005859375,
          "pred_excess_diag": 0.004830823834138847,
          "pred_excess_fact": 0.004862291516369372,
          "obs_excess_loss": 0.2300560042398785,
          "merged_loss": 0.6070190465778386,
          "merged_metric": 0.9002293577981652,
          "expert_loss": 0.3769630423379601,
          "expert_metric": 0.9197247706422018
        },
        {
          "seed": 20260812,
          "pair": "sst2+cola",
          "op": "dare",
          "w": 1.0,
          "task": "cola",
          "omega_diag": 0.009301758510783999,
          "omega_fact": 0.009405227123306475,
          "eps_abs": 0.43362989823507814,
          "eps_rel": 0.43362989823507814,
          "d_sqnorm": 1505.898681640625,
          "pred_excess_diag": 0.004650879255391999,
          "pred_excess_fact": 0.004702613561653237,
          "obs_excess_loss": 1.4645567439775111,
          "merged_loss": 2.183980880967723,
          "merged_metric": 0.18841431491839167,
          "expert_loss": 0.7194241369902116,
          "expert_metric": 0.5782027446370238
        }
      ],
      "rowsB": [
        {
          "seed": 20260812,
          "mu": 0.0,
          "pair": "rte+mrpc",
          "max_pred_excess": 7.237984609658093e-06,
          "max_obs_excess": -0.01611885406910718,
          "max_d_sqnorm": 6.730551242828369,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260812,
          "mu": 0.0,
          "pair": "rte+cola",
          "max_pred_excess": 2.9074979428811315e-05,
          "max_obs_excess": -0.014806149561361726,
          "max_d_sqnorm": 8.184349060058594,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260812,
          "mu": 0.0,
          "pair": "mrpc+cola",
          "max_pred_excess": 3.600299550953548e-05,
          "max_obs_excess": -0.038891549788269364,
          "max_d_sqnorm": 9.638071060180664,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260812,
          "mu": 0.0,
          "pair": "sst2+rte",
          "max_pred_excess": 0.0001179383997422261,
          "max_obs_excess": 0.018381568391400593,
          "max_d_sqnorm": 35.16965866088867,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260812,
          "mu": 0.0,
          "pair": "sst2+cola",
          "max_pred_excess": 0.00012826322590855967,
          "max_obs_excess": 0.09052895296604258,
          "max_d_sqnorm": 37.79867935180664,
          "mean_own_cost": 0.0,
          "mean_own_cost_rel": 0.0
        },
        {
          "seed": 20260812,
          "mu": 0.01,
          "pair": "rte+mrpc",
          "max_pred_excess": 7.235917799269766e-06,
          "max_obs_excess": -0.013144329459228166,
          "max_d_sqnorm": 6.719598770141602,
          "mean_own_cost": 0.0034153934681821485,
          "mean_own_cost_rel": 0.006005895697776107
        },
        {
          "seed": 20260812,
          "mu": 0.01,
          "pair": "rte+cola",
          "max_pred_excess": 2.8234654276110518e-05,
          "max_obs_excess": -0.03347850611660186,
          "max_d_sqnorm": 8.177149772644043,
          "mean_own_cost": 0.003572974869502088,
          "mean_own_cost_rel": 0.004872368992508429
        },
        {
          "seed": 20260812,
          "mu": 0.01,
          "pair": "mrpc+cola",
          "max_pred_excess": 3.46280640838564e-05,
          "max_obs_excess": -0.04392476818140817,
          "max_d_sqnorm": 9.633810043334961,
          "mean_own_cost": 0.005363445232409947,
          "mean_own_cost_rel": 0.008807757176360427
        },
        {
          "seed": 20260812,
          "mu": 0.01,
          "pair": "sst2+rte",
          "max_pred_excess": 0.00012327258803506672,
          "max_obs_excess": 0.014805571589659339,
          "max_d_sqnorm": 35.11028289794922,
          "mean_own_cost": 0.007766776201195369,
          "mean_own_cost_rel": 0.019483520211484796
        },
        {
          "seed": 20260812,
          "mu": 0.01,
          "pair": "sst2+cola",
          "max_pred_excess": 0.0001341369446937482,
          "max_obs_excess": 0.0863358266309861,
          "max_d_sqnorm": 37.7398567199707,
          "mean_own_cost": 0.009714827965423167,
          "mean_own_cost_rel": 0.022285381690069116
        },
        {
          "seed": 20260812,
          "mu": 0.1,
          "pair": "rte+mrpc",
          "max_pred_excess": 7.2862106403156005e-06,
          "max_obs_excess": -0.018815351737535346,
          "max_d_sqnorm": 6.720640182495117,
          "mean_own_cost": 0.006859954841313132,
          "mean_own_cost_rel": 0.01073990493591559
        },
        {
          "seed": 20260812,
          "mu": 0.1,
          "pair": "rte+cola",
          "max_pred_excess": 2.864281206248582e-05,
          "max_obs_excess": -0.041973524217066016,
          "max_d_sqnorm": 8.187843322753906,
          "mean_own_cost": 0.011915016789722788,
          "mean_own_cost_rel": 0.016131837909102293
        },
        {
          "seed": 20260812,
          "mu": 0.1,
          "pair": "mrpc+cola",
          "max_pred_excess": 3.4992730675488735e-05,
          "max_obs_excess": -0.043493927401654864,
          "max_d_sqnorm": 9.642459869384766,
          "mean_own_cost": 0.011346469821058469,
          "mean_own_cost_rel": 0.017406206436043715
        },
        {
          "seed": 20260812,
          "mu": 0.1,
          "pair": "sst2+rte",
          "max_pred_excess": 0.00012674813118495826,
          "max_obs_excess": 0.005081355571746826,
          "max_d_sqnorm": 35.133060455322266,
          "mean_own_cost": 0.005708695457900259,
          "mean_own_cost_rel": 0.010023590722635818
        },
        {
          "seed": 20260812,
          "mu": 0.1,
          "pair": "sst2+cola",
          "max_pred_excess": 0.00013810128054108926,
          "max_obs_excess": 0.08976370396964045,
          "max_d_sqnorm": 37.78401565551758,
          "mean_own_cost": 0.010195210437645597,
          "mean_own_cost_rel": 0.016689892222763944
        }
      ],
      "analysis_A": {
        "n": 80,
        "spearman_diag": {
          "rho": 0.3218237224566338,
          "p": 0.003602214971856433,
          "n": 80
        },
        "spearman_fact": {
          "rho": 0.3205578996718237,
          "p": 0.0037441503208806275,
          "n": 80
        },
        "spearman_dnorm_baseline": {
          "rho": 0.42991355477485416,
          "p": 6.894995542057658e-05,
          "n": 80
        },
        "spearman_diag_vs_dnorm": {
          "rho": 0.8653714319154554,
          "p": 4.0897362959531825e-25,
          "n": 80
        },
        "n_nonpositive_obs": 28,
        "max_eps_abs": 0.4943217828630161,
        "max_eps_rel": 0.4943217828630161,
        "scale_ratio_median": 0.0003690893094401046,
        "by_op": {
          "dare": {
            "omega": {
              "rho": 0.4466165413533834,
              "p": 0.04837283310926692,
              "n": 20
            },
            "dnorm": {
              "rho": 0.6796992481203006,
              "p": 0.0009782817239871893,
              "n": 20
            },
            "mean_obs": 0.24997452803373785
          },
          "fisher": {
            "omega": {
              "rho": 0.5609022556390978,
              "p": 0.010086372424803406,
              "n": 20
            },
            "dnorm": {
              "rho": 0.613533834586466,
              "p": 0.004013734729903659,
              "n": 20
            },
            "mean_obs": 0.5655548095392736
          },
          "task_arith": {
            "omega": {
              "rho": 0.28872180451127816,
              "p": 0.21699266668730374,
              "n": 20
            },
            "dnorm": {
              "rho": 0.607193128923387,
              "p": 0.004522467021922769,
              "n": 20
            },
            "mean_obs": 0.24882096111673527
          },
          "ties": {
            "omega": {
              "rho": 0.4646616541353384,
              "p": 0.039002619486165416,
              "n": 20
            },
            "dnorm": {
              "rho": 0.7037593984962407,
              "p": 0.000534935286301242,
              "n": 20
            },
            "mean_obs": 0.3670942297367684
          }
        },
        "by_w": {
          "0.5": {
            "omega": {
              "rho": 0.19981238273921204,
              "p": 0.21639787527961596,
              "n": 40
            },
            "dnorm": {
              "rho": 0.3520525548420465,
              "p": 0.025891666954449843,
              "n": 40
            },
            "mean_obs": -0.029180317266903722
          },
          "1.0": {
            "omega": {
              "rho": 0.06341463414634148,
              "p": 0.6974661629887546,
              "n": 40
            },
            "dnorm": {
              "rho": 0.24617553156291364,
              "p": 0.12570669250033417,
              "n": 40
            },
            "mean_obs": 0.7449025814801613
          }
        }
      }
    }
  },
  "across_seeds": {
    "spearman_diag": {
      "mean": 0.29634317862165965,
      "sd": 0.07683066626450558,
      "per_seed": [
        0.3571964369432724,
        0.2100093764650727,
        0.3218237224566338
      ]
    },
    "spearman_fact": {
      "mean": 0.29538209095171125,
      "sd": 0.07870152799162895,
      "per_seed": [
        0.3584153774027192,
        0.20717299578059073,
        0.3205578996718237
      ]
    },
    "spearman_dnorm_baseline": {
      "mean": 0.39156825548137847,
      "sd": 0.03487906624447938,
      "per_seed": [
        0.38306227254252617,
        0.3617289391267552,
        0.42991355477485416
      ]
    },
    "experiment_B": [
      {
        "pair": "rte+mrpc",
        "mu": 0.0,
        "n_seeds": 3,
        "max_pred_excess_mean": 9.038728525289537e-06,
        "max_pred_excess_sd": 2.1919878018465057e-06,
        "max_obs_excess_mean": 0.006434829541503391,
        "max_obs_excess_sd": 0.027850226933149282,
        "mean_own_cost_rel_mean": 0.0
      },
      {
        "pair": "rte+mrpc",
        "mu": 0.01,
        "n_seeds": 3,
        "max_pred_excess_mean": 8.75186402189746e-06,
        "max_pred_excess_sd": 1.6148329088205946e-06,
        "max_obs_excess_mean": 0.015216206615990177,
        "max_obs_excess_sd": 0.028456014095724732,
        "mean_own_cost_rel_mean": -0.007013119924815375
      },
      {
        "pair": "rte+mrpc",
        "mu": 0.1,
        "n_seeds": 3,
        "max_pred_excess_mean": 8.489576651822472e-06,
        "max_pred_excess_sd": 1.5608550364626684e-06,
        "max_obs_excess_mean": 0.013435611740028589,
        "max_obs_excess_sd": 0.03630539432748522,
        "mean_own_cost_rel_mean": -0.003074462875864039
      },
      {
        "pair": "rte+cola",
        "mu": 0.0,
        "n_seeds": 3,
        "max_pred_excess_mean": 2.8362277457279354e-05,
        "max_pred_excess_sd": 4.007140110174436e-06,
        "max_obs_excess_mean": 0.06110535415836549,
        "max_obs_excess_sd": 0.08951327896115172,
        "mean_own_cost_rel_mean": 0.0
      },
      {
        "pair": "rte+cola",
        "mu": 0.01,
        "n_seeds": 3,
        "max_pred_excess_mean": 3.052962359077434e-05,
        "max_pred_excess_sd": 4.956789681694473e-06,
        "max_obs_excess_mean": 0.060791483051901074,
        "max_obs_excess_sd": 0.10475418972111941,
        "mean_own_cost_rel_mean": -0.003759251991537968
      },
      {
        "pair": "rte+cola",
        "mu": 0.1,
        "n_seeds": 3,
        "max_pred_excess_mean": 2.6188271143199324e-05,
        "max_pred_excess_sd": 7.464881614771824e-06,
        "max_obs_excess_mean": 0.053320587698945765,
        "max_obs_excess_sd": 0.10471873765853638,
        "mean_own_cost_rel_mean": 0.008260638467623994
      },
      {
        "pair": "mrpc+cola",
        "mu": 0.0,
        "n_seeds": 3,
        "max_pred_excess_mean": 3.40944256855193e-05,
        "max_pred_excess_sd": 5.083621943219522e-06,
        "max_obs_excess_mean": -0.01800126752822227,
        "max_obs_excess_sd": 0.018611811909592674,
        "mean_own_cost_rel_mean": 0.0
      },
      {
        "pair": "mrpc+cola",
        "mu": 0.01,
        "n_seeds": 3,
        "max_pred_excess_mean": 3.654565220189476e-05,
        "max_pred_excess_sd": 5.590231132790371e-06,
        "max_obs_excess_mean": -0.009710408114140312,
        "max_obs_excess_sd": 0.03220376839448563,
        "mean_own_cost_rel_mean": -0.012813257152734158
      },
      {
        "pair": "mrpc+cola",
        "mu": 0.1,
        "n_seeds": 3,
        "max_pred_excess_mean": 3.14387508430926e-05,
        "max_pred_excess_sd": 9.006939734021376e-06,
        "max_obs_excess_mean": -0.008108901042564232,
        "max_obs_excess_sd": 0.03179521013751787,
        "mean_own_cost_rel_mean": -0.0030174573387001928
      },
      {
        "pair": "sst2+rte",
        "mu": 0.0,
        "n_seeds": 3,
        "max_pred_excess_mean": 0.00013479508979979285,
        "max_pred_excess_sd": 1.4637793971782404e-05,
        "max_obs_excess_mean": 0.06444880988058437,
        "max_obs_excess_sd": 0.05539776715657132,
        "mean_own_cost_rel_mean": 0.0
      },
      {
        "pair": "sst2+rte",
        "mu": 0.01,
        "n_seeds": 3,
        "max_pred_excess_mean": 0.00013154530860846813,
        "max_pred_excess_sd": 1.1846728385965892e-05,
        "max_obs_excess_mean": 0.059524009298235425,
        "max_obs_excess_sd": 0.05614374958905583,
        "mean_own_cost_rel_mean": 0.018517152155172176
      },
      {
        "pair": "sst2+rte",
        "mu": 0.1,
        "n_seeds": 3,
        "max_pred_excess_mean": 0.0001405982109951861,
        "max_pred_excess_sd": 1.4807211488308392e-05,
        "max_obs_excess_mean": 0.035296363758754445,
        "max_obs_excess_sd": 0.033766342824478046,
        "mean_own_cost_rel_mean": 0.0033395045334839155
      },
      {
        "pair": "sst2+cola",
        "mu": 0.0,
        "n_seeds": 3,
        "max_pred_excess_mean": 0.0001473361077664172,
        "max_pred_excess_sd": 1.6566716420816226e-05,
        "max_obs_excess_mean": 0.0842474205633314,
        "max_obs_excess_sd": 0.010034922251010615,
        "mean_own_cost_rel_mean": 0.0
      },
      {
        "pair": "sst2+cola",
        "mu": 0.01,
        "n_seeds": 3,
        "max_pred_excess_mean": 0.0001433539115948292,
        "max_pred_excess_sd": 1.1604196713899455e-05,
        "max_obs_excess_mean": 0.0831074918271531,
        "max_obs_excess_sd": 0.013105097332108174,
        "mean_own_cost_rel_mean": 0.012717014927253398
      },
      {
        "pair": "sst2+cola",
        "mu": 0.1,
        "n_seeds": 3,
        "max_pred_excess_mean": 0.00015395167600851194,
        "max_pred_excess_sd": 1.8217411046039327e-05,
        "max_obs_excess_mean": 0.07904374815100501,
        "max_obs_excess_sd": 0.010731139037700076,
        "mean_own_cost_rel_mean": 0.0033965100706477625
      }
    ]
  }
}

==> anc/study1_bound_nonquadratic.py <==
"""
Study 1 (revised) -- how tight is the interference bound outside the
quadratic regime?

For quadratic losses the functional (1/2) Omega_k equals the excess loss
identically (Theorem 4.1), so a numerical check there only tests the
implementation; it is kept below as a one-line sanity check. The informative
question is how the bound of Theorem 3.1 behaves on a non-quadratic loss.

Setting: multiclass logistic regression (exact losses, gradients, Hessians),
tasks and base model generated as in study2_logistic_budget.py. Each task is
trained to an exact minimizer theta_k (Newton's method), so eps_g ~ 0. The
merged model is theta_k + s * tau_j for a scale s in (0, 2]: s = 1 is task
arithmetic with unit weights. For every s we compute
    the exact excess loss            L_k(theta_k + s tau_j) - L_k(theta_k),
    the curvature term               (1/2) Omega_k = (s^2/2) tau_j^T H_k tau_j,
    the bound of Theorem 3.1         eps_g s|tau_j| + (1/2)Omega_k + (rho/6) s^3 |tau_j|^3,
with rho the Lipschitz constant of the Hessian along the segment, estimated
on a grid. Repeated over 20 random problems and both tasks (40 cases).

Requires numpy and matplotlib; imports the model from
study2_logistic_budget.py (same folder). Writes
fig1_bound_nonquadratic.{pdf,png} and study1_results.json.
"""
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from study2_logistic_budget import (build_problem, minimize, loss, grad, hessian, vec, unvec, D, C)

S_GRID = np.geomspace(0.01, 2.0, 60)
N_PROBLEMS = 20


def newton_minimizer(W, X, y, iters=50):
    """Gradient descent to get close, then damped Newton steps (minimum-norm
    solve, since the softmax Hessian has a class-shift null space)."""
    w = vec(minimize(W, X, y, 3000))
    for _ in range(iters):
        g = vec(grad(unvec(w), X, y))
        if np.linalg.norm(g) < 1e-13:
            break
        step = np.linalg.lstsq(hessian(unvec(w), X), g, rcond=1e-10)[0]
        f0, t = loss(unvec(w), X, y), 1.0
        while loss(unvec(w - t * step), X, y) > f0 and t > 1e-6:
            t *= 0.5
        w = w - t * step
    return w


def one_case(Xk, yk, wk, d):
    """Curves along theta_k + s d for task k."""
    Hk = hessian(unvec(wk), Xk)
    Lk = loss(unvec(wk), Xk, yk)
    eps_g = np.linalg.norm(vec(grad(unvec(wk), Xk, yk)))
    nd = np.linalg.norm(d)
    excess = np.array([loss(unvec(wk + s * d), Xk, yk) - Lk for s in S_GRID])
    half_omega = 0.5 * S_GRID ** 2 * (d @ Hk @ d)
    # Hessian-Lipschitz constant along the segment [0, s], running maximum over the grid
    lip = np.array([np.linalg.norm(hessian(unvec(wk + s * d), Xk) - Hk, 2) / (s * nd) for s in S_GRID])
    rho = np.maximum.accumulate(lip)
    bound = eps_g * S_GRID * nd + half_omega + rho / 6.0 * (S_GRID * nd) ** 3
    return {"excess": excess, "half_omega": half_omega, "bound": bound, "eps_g": eps_g,
            "rho": rho, "norm_d": nd}


def quadratic_sanity(n=2000, seed=0):
    rng = np.random.default_rng(seed)
    worst = 0.0
    for _ in range(n):
        A = rng.normal(size=(5, 5)); H = A @ A.T
        t1, t2 = rng.normal(size=5), rng.normal(size=5)
        lam = rng.uniform(0, 1.5, size=2)
        d = (lam[0] - 1) * t1 + lam[1] * t2
        worst = max(worst, abs(0.5 * d @ H @ d - (0.5 * (t1 + d) @ H @ (t1 + d) - t1 @ H @ (t1 + d) + 0.5 * t1 @ H @ t1)))
    return worst


def run():
    cases = []
    for seed in range(N_PROBLEMS):
        (Xp, yp), (Xa, ya), (Xb, yb) = build_problem(seed=seed)
        W0 = minimize(np.zeros((D + 1, C)), Xp, yp, 5000)
        wa, wb = newton_minimizer(W0, Xa, ya), newton_minimizer(W0, Xb, yb)
        w0 = vec(W0)
        cases.append(one_case(Xa, ya, wa, wb - w0))
        cases.append(one_case(Xb, yb, wb, wa - w0))

    E = np.array([c["excess"] for c in cases]); Q = np.array([c["half_omega"] for c in cases]); B = np.array([c["bound"] for c in cases])
    rel_gap = np.abs(E - Q) / np.abs(E)          # error of the curvature term as a predictor
    slack = B / E                                # looseness of the full bound
    holds = bool(np.all(E <= B * (1 + 1e-9)))
    marks = [0.1, 0.25, 0.5, 1.0, 2.0]
    table = []
    for m in marks:
        i = int(np.argmin(np.abs(S_GRID - m)))
        table.append({"s": float(S_GRID[i]),
                      "rel_gap_median": float(np.median(rel_gap[:, i])), "rel_gap_p90": float(np.percentile(rel_gap[:, i], 90)),
                      "frac_omega_overestimates": float(np.mean(Q[:, i] > E[:, i])),
                      "slack_median": float(np.median(slack[:, i])), "slack_p90": float(np.percentile(slack[:, i], 90))})
    within10 = [float(S_GRID[np.where(r <= 0.10)[0].max()]) if np.any(r <= 0.10) else 0.0 for r in rel_gap]
    out = {"n_cases": len(cases), "bound_holds_everywhere": holds,
           "max_eps_g": float(max(c["eps_g"] for c in cases)),
           "quadratic_sanity_max_abs_error": float(quadratic_sanity()),
           "table": table, "largest_s_with_gap_below_10pct_median": float(np.median(within10)),
           "norm_tau_median": float(np.median([c["norm_d"] for c in cases]))}
    json.dump(out, open("study1_results.json", "w"), indent=1)

    print("=" * 72); print("STUDY 1 SUMMARY"); print("=" * 72)
    print(f"quadratic sanity check, max |excess - (1/2)Omega| over 2000 random quadratics: {out['quadratic_sanity_max_abs_error']:.2e}")
    print(f"logistic regression: {len(cases)} cases; max stationarity slack eps_g = {out['max_eps_g']:.1e}; median |tau_j| = {out['norm_tau_median']:.2f}")
    print(f"bound of Theorem 3.1 holds at every scale in every case: {holds}")
    print("   scale s   |excess-(1/2)Omega|/excess      (1/2)Omega > excess     bound / excess")
    print("             median      90th pct           fraction of cases       median    90th pct")
    for t in table:
        print(f"   {t['s']:6.2f}     {100*t['rel_gap_median']:5.1f}%     {100*t['rel_gap_p90']:5.1f}%              {t['frac_omega_overestimates']:.2f}                {t['slack_median']:6.2f}    {t['slack_p90']:6.2f}")
    print(f"largest scale at which the curvature term is within 10% of the excess loss (median over cases): s = {out['largest_s_with_gap_below_10pct_median']:.2f}")

    fig, (a1, a2) = plt.subplots(1, 2, figsize=(11, 4.2))
    c0 = cases[0]
    a1.plot(S_GRID, c0["excess"], color="k", lw=2, label="exact excess loss")
    a1.plot(S_GRID, c0["half_omega"], color="#d62728", lw=2, ls="--", label=r"curvature term $\frac{1}{2}\Omega_k$")
    a1.plot(S_GRID, c0["bound"], color="#1f77b4", lw=1.5, ls=":", label="bound of Theorem 3.1")
    a1.axvline(1.0, color="gray", lw=0.8); a1.text(1.03, c0["excess"].min() * 2, "task arithmetic\n($s=1$)", fontsize=7.5, color="gray")
    a1.set_xscale("log"); a1.set_yscale("log"); a1.set_xlabel(r"merge scale $s$  (merged model $\theta_k + s\,\tau_j$)")
    a1.set_ylabel("loss"); a1.set_title("One problem"); a1.legend(fontsize=8); a1.grid(alpha=0.3, which="both")
    med = np.median(rel_gap, axis=0); q1, q3 = np.percentile(rel_gap, [25, 75], axis=0)
    a2.plot(S_GRID, 100 * med, color="#d62728", lw=2, label="median over 40 cases")
    a2.fill_between(S_GRID, 100 * q1, 100 * q3, color="#d62728", alpha=0.2, label="interquartile range")
    a2.axhline(10, color="gray", ls="--", lw=0.8); a2.axvline(1.0, color="gray", lw=0.8)
    a2.set_xscale("log"); a2.set_xlabel(r"merge scale $s$"); a2.set_ylabel(r"$|\mathrm{excess}-\frac{1}{2}\Omega_k|\,/\,\mathrm{excess}$  (%)")
    a2.set_title("Error of the curvature term"); a2.legend(fontsize=8); a2.grid(alpha=0.3, which="both")
    fig.tight_layout(); fig.savefig("fig1_bound_nonquadratic.pdf", bbox_inches="tight"); fig.savefig("fig1_bound_nonquadratic.png", dpi=150, bbox_inches="tight")
    print("\nSaved fig1_bound_nonquadratic.{pdf,png}, study1_results.json")


if __name__ == "__main__":
    run()


==> anc/study2_logistic_budget.py <==
"""
Study 2 (revised) -- anytime budget, ceiling and interference/specialization
frontier on multiclass logistic regression, where gradients, Hessians and
losses are exact.

Design. The base model theta_0 is trained on a separate "pretraining" data set
P. The base statistic S0 is the Hessian of the pretraining loss at theta_0,
scaled to unit operator norm, so it contains no data from the downstream
tasks. Two tasks A and B are then fine-tuned from theta_0 by gradient descent
on J(theta) = L(theta) + (mu/2) ||theta - theta_0||^2_{S0}   (objective (4)),
once with the curvature statistic S0 and once with the isotropic choice
S0 = I (L2-SP), and merged as theta_0 + (tau_A + tau_B)/2.

Reported:
  1. anytime budget  Phi_t <= (2/mu)(L(theta_0) - L(theta_t))  on both tasks;
  2. frontier: pooled loss of the merged model and own-task loss versus mu,
     against the base model and the jointly trained optimum;
  3. curvature versus isotropic penalty at matched own-task loss;
  4. Theorem 5.3: the domination constant c, the interference functional and
     its ceiling;
  5. Proposition 5.4: the first-order term versus the curvature term.

Requires numpy and matplotlib. Seeds are fixed. Writes
fig2_budget_tradeoff.{pdf,png}, fig5_penalty_comparison.{pdf,png} and
study2_results.json to the current directory.
"""
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

D, C = 4, 3          # features (plus a bias column), classes
N_TASK, N_PRE = 300, 600
MIX = 0.6            # 0 = tasks unrelated to the pretraining classes, 1 = identical
SCALE = 1.0          # spread of the class means (class overlap)
MERGE_W = 0.5        # merged model: theta_0 + MERGE_W (tau_A + tau_B)


# ----------------------------------------------------------------- model
def softmax(Z):
    Z = Z - Z.max(axis=1, keepdims=True)
    E = np.exp(Z)
    return E / E.sum(axis=1, keepdims=True)

def loss(W, X, y):
    P = softmax(X @ W)
    return -np.mean(np.log(P[np.arange(len(y)), y] + 1e-300))

def grad(W, X, y):
    P = softmax(X @ W)
    P[np.arange(len(y)), y] -= 1.0
    return X.T @ P / len(y)

def hessian(W, X):
    """Exact Hessian of the mean cross-entropy (equal to the GGN for this
    model), in the column-stacked parametrization vec(W)."""
    P = softmax(X @ W)
    n, d1 = X.shape
    c = P.shape[1]
    H = np.zeros((d1 * c, d1 * c))
    for i in range(n):
        A = np.diag(P[i]) - np.outer(P[i], P[i])
        H += np.kron(A, np.outer(X[i], X[i]))
    return H / n

vec = lambda W: W.reshape(-1, order="F")
unvec = lambda w: w.reshape(D + 1, C, order="F")


# ------------------------------------------------------------------ data
def make_data(n, means, seed):
    rng = np.random.default_rng(seed)
    y = rng.integers(0, C, size=n)
    X = means[y] + rng.normal(size=(n, D))
    return np.hstack([X, np.ones((n, 1))]), y

def build_problem(mix=MIX, scale=SCALE, seed=0):
    shared = np.random.default_rng(99 + seed).normal(scale=scale, size=(C, D))
    own_a = np.random.default_rng(1010 + seed).normal(scale=scale, size=(C, D))
    own_b = np.random.default_rng(1020 + seed).normal(scale=scale, size=(C, D))
    Xp, yp = make_data(N_PRE, shared, seed=5 + seed)                # pretraining data
    Xa, ya = make_data(N_TASK, mix * shared + (1 - mix) * own_a, seed=10 + seed)
    Xb, yb = make_data(N_TASK, mix * shared + (1 - mix) * own_b, seed=20 + seed)
    return (Xp, yp), (Xa, ya), (Xb, yb)

def minimize(W, X, y, steps, lr=0.5):
    for _ in range(steps):
        W = W - lr * grad(W, X, y)
    return W


# ------------------------------------------------------------ fine-tuning
def fine_tune(W0, S, X, y, mu, L_task, steps, trace=False):
    """Gradient descent on J with step 1/L_mu (Theorem 5.1(ii))."""
    w0 = vec(W0)
    w = w0.copy()
    step = 1.0 / (L_task + mu * np.linalg.eigvalsh(S).max())
    L0 = loss(W0, X, y)
    tr = {"Phi": [], "ceil": []}
    for _ in range(steps):
        if trace:
            d = w - w0
            tr["Phi"].append(d @ S @ d)
            tr["ceil"].append((2.0 / mu) * (L0 - loss(unvec(w), X, y)))
        w = w - step * (vec(grad(unvec(w), X, y)) + mu * (S @ (w - w0)))
    return w, L0, tr


def sensitivity():
    """Curvature versus isotropic penalty at matched own-task loss, repeated
    over task relatedness, class overlap and random problems."""
    table = []
    for scale in (1.0, 1.5):
        for mix in (0.6, 0.8, 0.9):
            diffs, best = [], []
            for seed in range(4):
                (Xp, yp), (Xa, ya), (Xb, yb) = build_problem(mix, scale, seed)
                tasks = {"A": (Xa, ya), "B": (Xb, yb)}
                pooled = lambda W: 0.5 * (loss(W, Xa, ya) + loss(W, Xb, yb))
                W0 = minimize(np.zeros((D + 1, C)), Xp, yp, 5000)
                S0 = hessian(W0, Xp); S0 = 0.5 * (S0 + S0.T); S0 /= np.linalg.eigvalsh(S0).max()
                Lt = {k: np.linalg.eigvalsh(hessian(W0, X)).max() * 1.5 for k, (X, y) in tasks.items()}
                w0 = vec(W0)
                def sweep(S, grid):
                    o, m = [], []
                    for mu in grid:
                        sol = {k: fine_tune(W0, S, X, y, mu, Lt[k], 2500)[0] for k, (X, y) in tasks.items()}
                        o.append(np.mean([loss(unvec(sol[k]), *tasks[k]) for k in tasks]))
                        m.append(pooled(unvec(w0 + MERGE_W * (sol["A"] + sol["B"] - 2 * w0))))
                    return np.array(o), np.array(m)
                oS, mS = sweep(S0, np.geomspace(0.02, 60, 16))
                oI, mI = sweep(np.eye(S0.shape[0]), np.geomspace(0.001, 6, 18))
                g = np.linspace(max(oS.min(), oI.min()), min(oS.max(), oI.max()), 9)[1:-1]
                diffs.append(float(np.mean(np.interp(g, oI, mI) - np.interp(g, oS, mS))))
                best.append((float(pooled(W0)), float(mS.min()), float(mI.min())))
            table.append({"scale": scale, "mix": mix, "diff_per_seed": diffs,
                          "diff_mean": float(np.mean(diffs)),
                          "seeds_curvature_better": int(sum(d > 0 for d in diffs)),
                          "base": float(np.mean([b[0] for b in best])),
                          "best_curvature": float(np.mean([b[1] for b in best])),
                          "best_isotropic": float(np.mean([b[2] for b in best]))})
    return table


def run():
    (Xp, yp), (Xa, ya), (Xb, yb) = build_problem()
    tasks = {"A": (Xa, ya), "B": (Xb, yb)}
    pooled = lambda W: 0.5 * (loss(W, Xa, ya) + loss(W, Xb, yb))

    W0 = minimize(np.zeros((D + 1, C)), Xp, yp, 20000)              # base: pretraining optimum
    S0 = hessian(W0, Xp)
    S0 = 0.5 * (S0 + S0.T)
    S0 /= np.linalg.eigvalsh(S0).max()
    I = np.eye(S0.shape[0])
    Wjoint = minimize(W0.copy(), np.vstack([Xa, Xb]), np.concatenate([ya, yb]), 40000)
    L_task = {k: np.linalg.eigvalsh(hessian(W0, X)).max() * 1.5 + 1e-9 for k, (X, y) in tasks.items()}

    out = {"base_pooled_loss": pooled(W0), "joint_pooled_loss": pooled(Wjoint),
           "base_own_loss": {k: loss(W0, X, y) for k, (X, y) in tasks.items()},
           "merge_weight": MERGE_W}
    w0 = vec(W0)

    # ---- 1. anytime budget, both tasks -------------------------------
    budget_mus = [0.5, 2.0, 8.0]
    traces, worst = {}, {}
    for mu in budget_mus:
        for k, (X, y) in tasks.items():
            _, _, tr = fine_tune(W0, S0, X, y, mu, L_task[k], 400, trace=True)
            worst[f"{k}|mu={mu:g}"] = float(np.max(np.array(tr["Phi"]) - np.array(tr["ceil"])))
            if k == "A":
                traces[mu] = tr
    out["budget_max_violation"] = worst

    # ---- 2-5. sweep over mu for both penalties ------------------------
    def sweep(S, grid, steps=6000):
        rows = []
        for mu in grid:
            sol = {k: fine_tune(W0, S, X, y, mu, L_task[k], steps)[0] for k, (X, y) in tasks.items()}
            tau = {k: sol[k] - w0 for k in sol}
            Wm = unvec(w0 + MERGE_W * (tau["A"] + tau["B"]))
            row = {"mu": float(mu),
                   "own_loss": float(np.mean([loss(unvec(sol[k]), *tasks[k]) for k in tasks])),
                   "merged_pooled_loss": float(pooled(Wm)),
                   "grad_norm_J": float(max(np.linalg.norm(vec(grad(unvec(sol[k]), *tasks[k])) + mu * (S @ tau[k])) for k in tasks))}
            # per-task decomposition of the excess loss of the merged model
            dec = {}
            for k, j in (("A", "B"), ("B", "A")):
                X, y = tasks[k]
                Hk = hessian(unvec(sol[k]), X)
                dk = (MERGE_W - 1.0) * tau[k] + MERGE_W * tau[j]
                Dl = {t: loss(W0, *tasks[t]) - loss(unvec(sol[t]), *tasks[t]) for t in tasks}
                Bk = abs(MERGE_W - 1.0) * np.sqrt(Dl[k]) + MERGE_W * np.sqrt(Dl[j])
                gk = vec(grad(unvec(sol[k]), X, y))
                dec[k] = {"excess": float(loss(Wm, X, y) - loss(unvec(sol[k]), X, y)),
                          "first_order": float(gk @ dk),
                          "half_omega": float(0.5 * dk @ Hk @ dk),
                          "first_order_bound": float(2 * np.sqrt(Dl[k]) * Bk),
                          "grad_norm_task": float(np.linalg.norm(gk)),
                          "bracket": float(Bk), "Hk": Hk}
            row["dec"] = dec
            rows.append(row)
        return rows

    # unregularized reference (mu = 0): plain gradient descent from theta_0
    sol0 = {}
    for k, (X, y) in tasks.items():
        w = w0.copy()
        for _ in range(20000):
            w = w - (1.0 / L_task[k]) * vec(grad(unvec(w), X, y))
        sol0[k] = w
    out["unregularized"] = {"own_loss": float(np.mean([loss(unvec(sol0[k]), *tasks[k]) for k in tasks])),
                            "merged_pooled_loss": float(pooled(unvec(w0 + MERGE_W * (sol0["A"] + sol0["B"] - 2 * w0))))}

    grid_S = np.geomspace(0.05, 60.0, 22)
    grid_I = np.geomspace(0.002, 6.0, 30)
    rows_S, rows_I = sweep(S0, grid_S), sweep(I, grid_I)

    # domination constant on range(S0): smallest c with H_k <= c S0 (Assumption 5)
    ev, V = np.linalg.eigh(S0)
    keep = ev > 1e-8
    P_, Rinv = V[:, keep], np.diag(1.0 / np.sqrt(ev[keep]))
    for row in rows_S:
        c, leak = 0.0, 0.0
        for k in row["dec"]:
            Hk = row["dec"][k]["Hk"]
            c = max(c, float(np.linalg.eigvalsh(Rinv @ P_.T @ Hk @ P_ @ Rinv).max()))
            Q = V[:, ~keep]
            leak = max(leak, float(np.abs(Q.T @ Hk @ Q).max()) if Q.size else 0.0)
        row["c"], row["null_leak"] = c, leak
        for k in row["dec"]:
            row["dec"][k]["half_ceiling"] = (c / row["mu"]) * row["dec"][k]["bracket"] ** 2
    for rows in (rows_S, rows_I):
        for row in rows:
            for k in row["dec"]:
                row["dec"][k].pop("Hk")
    out["S0_rank"] = int(keep.sum()); out["S0_dim"] = int(len(ev))
    out["sweep_curvature"], out["sweep_isotropic"] = rows_S, rows_I

    # matched own-task loss comparison
    oS = np.array([r["own_loss"] for r in rows_S]); mS = np.array([r["merged_pooled_loss"] for r in rows_S])
    oI = np.array([r["own_loss"] for r in rows_I]); mI = np.array([r["merged_pooled_loss"] for r in rows_I])
    lo, hi = max(oS.min(), oI.min()), min(oS.max(), oI.max())
    matched = []
    for own in np.linspace(lo, hi, 7)[1:-1]:
        matched.append({"own_loss": float(own),
                        "merged_curvature": float(np.interp(own, oS, mS)),
                        "merged_isotropic": float(np.interp(own, oI, mI))})
    out["matched_own_loss"] = matched
    out["sensitivity"] = sens = sensitivity()
    json.dump(out, open("study2_results.json", "w"), indent=1)

    # ---------------------------------------------------------------- text
    print("=" * 72); print("STUDY 2 SUMMARY"); print("=" * 72)
    print(f"pooled loss: base {out['base_pooled_loss']:.4f} | jointly trained optimum {out['joint_pooled_loss']:.4f}")
    print(f"own-task loss at base: A {out['base_own_loss']['A']:.4f}, B {out['base_own_loss']['B']:.4f}")
    print(f"S0: rank {out['S0_rank']} of {out['S0_dim']} (softmax class-shift null space)")
    print("\n1. anytime budget, max over iterates of (Phi - ceiling); <= 0 means it holds:")
    for k, v in worst.items():
        print(f"   {k:10s} {v:+.3e}")
    print("\n2. frontier, curvature penalty S0:")
    print("      mu     own-task   merged pooled   (base %.4f, joint %.4f)" % (out["base_pooled_loss"], out["joint_pooled_loss"]))
    for r in rows_S[::3]:
        print(f"   {r['mu']:7.3f}   {r['own_loss']:.4f}     {r['merged_pooled_loss']:.4f}")
    print(f"   unregularized (mu = 0): own-task {out['unregularized']['own_loss']:.4f}, merged pooled {out['unregularized']['merged_pooled_loss']:.4f}")
    best = min(rows_S, key=lambda r: r["merged_pooled_loss"])
    print(f"   best merged pooled loss {best['merged_pooled_loss']:.4f} at mu = {best['mu']:.3f} (own-task {best['own_loss']:.4f})")
    print("\n3. curvature versus isotropic penalty at matched own-task loss (merged pooled loss):")
    for m in matched:
        print(f"   own {m['own_loss']:.4f}:  S0 {m['merged_curvature']:.4f}   I {m['merged_isotropic']:.4f}   difference {m['merged_isotropic']-m['merged_curvature']:+.4f}")
    print("\n   robustness: mean difference (isotropic - curvature) in merged pooled loss at matched own-task loss,")
    print("   4 random problems per row; positive = curvature penalty better")
    print("   overlap  relatedness   mean diff   per problem                         curvature better in")
    for t in sens:
        print(f"   {t['scale']:5.1f}    {t['mix']:5.1f}       {t['diff_mean']:+.4f}    " + " ".join(f"{d:+.4f}" for d in t["diff_per_seed"]) + f"     {t['seeds_curvature_better']} of 4")
    tot = sum(t["seeds_curvature_better"] for t in sens)
    print(f"   curvature penalty better in {tot} of {4*len(sens)} problems")
    print("\n4./5. task A: decomposition of the merged model's excess loss, and the ceiling (Theorem 5.3):")
    print("      mu       c    excess   first-order  (bound)   half-Omega   half-ceiling  ceiling/Omega  |grad L_A|")
    for r in rows_S[::3]:
        a = r["dec"]["A"]
        print(f"   {r['mu']:7.3f} {r['c']:6.2f}  {a['excess']:+.5f}  {a['first_order']:+.5f}  ({a['first_order_bound']:.4f})   {a['half_omega']:.5f}     {a['half_ceiling']:.4f}      {a['half_ceiling']/a['half_omega']:7.1f}     {a['grad_norm_task']:.4f}")
    print(f"   max |grad J| at the returned solutions: {max(r['grad_norm_J'] for r in rows_S):.2e}; curvature outside range(S0): {max(r['null_leak'] for r in rows_S):.1e}")
    viol = max(max(r["dec"][k]["half_omega"] - r["dec"][k]["half_ceiling"] for k in r["dec"]) for r in rows_S)
    fo = max(max(abs(r["dec"][k]["first_order"]) - r["dec"][k]["first_order_bound"] for k in r["dec"]) for r in rows_S)
    print(f"   max (half-Omega - half-ceiling) over mu and tasks: {viol:+.3e};  max (|first-order| - bound): {fo:+.3e}")

    # --------------------------------------------------------------- plots
    fig, (a1, a2) = plt.subplots(1, 2, figsize=(11, 4.2))
    cols = ["#1f77b4", "#d62728", "#2ca02c"]
    for mu, col in zip(budget_mus, cols):
        t = np.arange(len(traces[mu]["Phi"]))
        a1.plot(t, traces[mu]["Phi"], color=col, lw=2, label=rf"$\Phi_t$, $\mu={mu:g}$")
        a1.plot(t, traces[mu]["ceil"], color=col, lw=1.2, ls="--")
    a1.plot([], [], color="gray", ls="--", lw=1.2, label=r"ceiling $\frac{2}{\mu}(\mathcal{L}(\theta_0)-\mathcal{L}(\theta^t))$")
    a1.set_yscale("log"); a1.set_xlabel("iteration $t$")
    a1.set_ylabel(r"$\|\theta^t-\theta_0\|^2_{\bar S_0}$")
    a1.set_title("Anytime budget (Theorem 5.1(ii))"); a1.legend(fontsize=8); a1.grid(alpha=0.3, which="both")
    mus = [r["mu"] for r in rows_S]
    a2.plot(mus, [r["merged_pooled_loss"] for r in rows_S], "o-", color="#d62728", lw=2, ms=4, label="merged model, pooled loss")
    a2.plot(mus, [r["own_loss"] for r in rows_S], "s-", color="#1f77b4", lw=2, ms=4, label="single-task models, own-task loss")
    a2.axhline(out["base_pooled_loss"], color="gray", ls="--", lw=1.2, label="base model, pooled loss")
    a2.axhline(out["joint_pooled_loss"], color="k", ls=":", lw=1.2, label="jointly trained optimum")
    a2.set_xscale("log"); a2.set_xlabel(r"penalty coefficient $\mu$"); a2.set_ylabel("loss")
    a2.set_title("Interference / specialization frontier"); a2.legend(fontsize=8); a2.grid(alpha=0.3, which="both")
    fig.tight_layout(); fig.savefig("fig2_budget_tradeoff.pdf", bbox_inches="tight"); fig.savefig("fig2_budget_tradeoff.png", dpi=150, bbox_inches="tight")

    fig, (a1, a2) = plt.subplots(1, 2, figsize=(11, 4.2))
    a1.plot(oS, mS, "o-", color="#d62728", lw=2, ms=4, label=r"curvature penalty, $\bar S_0$")
    a1.plot(oI, mI, "s-", color="#7f7f7f", lw=2, ms=4, label=r"isotropic penalty, $I$")
    a1.axhline(out["base_pooled_loss"], color="gray", ls="--", lw=1.0)
    a1.set_xlabel("own-task loss of the single-task models"); a1.set_ylabel("pooled loss of the merged model")
    a1.set_title("Curvature versus isotropic penalty"); a1.legend(fontsize=8); a1.grid(alpha=0.3)
    A = [r["dec"]["A"] for r in rows_S]
    a2.plot(mus, [abs(a["first_order"]) for a in A], "o-", color="#1f77b4", lw=2, ms=4, label="|first-order term|")
    a2.plot(mus, [a["half_omega"] for a in A], "s-", color="#d62728", lw=2, ms=4, label=r"curvature term $\frac{1}{2}\Omega_k$")
    a2.plot(mus, [a["half_ceiling"] for a in A], "--", color="#d62728", lw=1.2, label=r"ceiling on $\frac{1}{2}\Omega_k$ (Theorem 5.3)")
    a2.plot(mus, [a["first_order_bound"] for a in A], "--", color="#1f77b4", lw=1.2, label="bound on first-order term (Prop. 5.4(b))")
    a2.set_xscale("log"); a2.set_yscale("log"); a2.set_xlabel(r"penalty coefficient $\mu$"); a2.set_ylabel("contribution to excess loss (task A)")
    a2.set_title("First-order versus curvature term"); a2.legend(fontsize=7.5); a2.grid(alpha=0.3, which="both")
    fig.tight_layout(); fig.savefig("fig5_penalty_comparison.pdf", bbox_inches="tight"); fig.savefig("fig5_penalty_comparison.png", dpi=150, bbox_inches="tight")
    print("\nSaved fig2_budget_tradeoff.{pdf,png}, fig5_penalty_comparison.{pdf,png}, study2_results.json")


if __name__ == "__main__":
    run()


==> anc/study3_bert_glue.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Study 3 \u2014 $\\widehat{\\Omega}_k$ at Transformer Scale (BERT-base / GLUE)\n",
    "\n",
    "Companion notebook for **Section 6.3** of *Interference Bounds and Merge-Aware\n",
    "Training Dynamics for Composable Fine-Tuned Models* (Moayedikia, 2026).\n",
    "This is the four-task version that matches the configuration stored in\n",
    "`study3_results.json` (RTE, MRPC, CoLA, SST-2; five pairs; 5 epochs).\n",
    "\n",
    "**Experiment A (predictiveness).** Fine-tune BERT-base on each task; merge every\n",
    "pair with four operators (task arithmetic, Fisher-weighted averaging, TIES,\n",
    "DARE) at two combining weights; test whether the interference functional\n",
    "$\\widehat{\\Omega}_k = \\lVert d_k\\rVert^2_{\\bar S_k}$, computed from the\n",
    "optimizer's second-moment accumulator, rank-predicts the observed per-task\n",
    "excess loss. The plain displacement norm $\\lVert d_k\\rVert^2$ is reported\n",
    "beside it as a no-curvature baseline, and correlations are broken down by\n",
    "operator and by merge weight.\n",
    "\n",
    "**Experiment B (merge-aware training).** Re-fine-tune every task under the\n",
    "regularized objective (4) with base saliency $\\bar S_0$ = diagonal MLM Fisher\n",
    "of pretrained BERT on wikitext-2, for $\\mu \\in \\{0, 0.01, 0.1\\}$, and record\n",
    "the criterion, the observed degradation and the own-task loss change.\n",
    "\n",
    "**Seeds.** `CFG.SEEDS` lists the seeds to run. The default is the single seed\n",
    "of the reported run. Add seeds (for example three) to get mean and standard\n",
    "deviation across seeds; each seed is a full, independent repetition.\n",
    "\n",
    "**How to run.** Colab \u2192 *Runtime \u2192 Change runtime type \u2192 T4 GPU* \u2192 Run all.\n",
    "First do one pass with `CFG.DRY_RUN = True` (a few minutes, validates the\n",
    "pipeline end-to-end), then set `CFG.DRY_RUN = False` and *Run all* again.\n",
    "Each seed is 12 fine-tuning runs (the three SST-2 runs dominate) plus 80 + 30\n",
    "merge evaluations. Every fine-tuning run is checkpointed to `CFG.CACHE_DIR`\n",
    "(about 0.7 GB per run), so a disconnect costs only the run in progress.\n",
    "Outputs land in `CFG.OUT_DIR`: `fig3_omega_predicts.pdf`,\n",
    "`fig4_regularized_shift.pdf`, `study3_results.json`.\n",
    "\n",
    "**Google Drive.** With `CFG.USE_DRIVE = True` (default) the notebook mounts\n",
    "your Drive and writes results to `MyDrive/umtam_study3/s3_out`. Each finished\n",
    "seed is saved there as `seed_<seed>_dry0.json`; if the session disconnects,\n",
    "*Run all* again and finished seeds are loaded and skipped. Checkpoints stay on\n",
    "the Colab disk unless `CFG.CHECKPOINTS_ON_DRIVE = True` (about 8.5 GB per seed).\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# %% [1] Setup: installs, imports, seed, device\n",
    "# On Colab this cell installs pinned-enough versions; safe to re-run.\n",
    "import importlib, subprocess, sys\n",
    "\n",
    "def _ensure(pkg, pip_name=None):\n",
    "    try:\n",
    "        importlib.import_module(pkg)\n",
    "    except ImportError:\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", pip_name or pkg])\n",
    "\n",
    "_ensure(\"transformers\")\n",
    "_ensure(\"datasets\")\n",
    "_ensure(\"scipy\")\n",
    "_ensure(\"sklearn\", \"scikit-learn\")\n",
    "\n",
    "import os, json, math, time, random, copy\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn.functional as F\n",
    "from torch.utils.data import DataLoader\n",
    "import datasets\n",
    "from datasets import load_dataset\n",
    "try:  # avoids a broken torchvision import in the datasets torch formatter on some stacks\n",
    "    datasets.config.TORCHVISION_AVAILABLE = False\n",
    "except Exception:\n",
    "    pass\n",
    "from transformers import (\n",
    "    AutoTokenizer,\n",
    "    AutoModelForSequenceClassification,\n",
    "    AutoModelForMaskedLM,\n",
    "    DataCollatorWithPadding,\n",
    "    DataCollatorForLanguageModeling,\n",
    "    get_linear_schedule_with_warmup,\n",
    ")\n",
    "from scipy.stats import spearmanr\n",
    "from sklearn.metrics import matthews_corrcoef, accuracy_score\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "SEED = 20260810   # base seed: shared base model / S0, and the seed of the reported run\n",
    "\n",
    "def set_seed(seed=SEED):\n",
    "    random.seed(seed)\n",
    "    np.random.seed(seed)\n",
    "    torch.manual_seed(seed)\n",
    "    torch.cuda.manual_seed_all(seed)\n",
    "\n",
    "set_seed()\n",
    "torch.backends.cudnn.deterministic = True\n",
    "torch.backends.cudnn.benchmark = False\n",
    "\n",
    "DEVICE = torch.device(\"cuda\" if torch.cuda.is_available() else \"cpu\")\n",
    "print(f\"Device: {DEVICE}\")\n",
    "if DEVICE.type == \"cuda\":\n",
    "    print(f\"GPU: {torch.cuda.get_device_name(0)}\")\n",
    "else:\n",
    "    print(\"WARNING: no GPU detected. This study is sized for a T4; \"\n",
    "          \"on CPU expect >10 hours. In Colab: Runtime -> Change runtime type -> T4 GPU.\")"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# %% [2] Configuration\n",
    "# Everything tunable lives here. DRY_RUN=True does a ~3-minute end-to-end\n",
    "# smoke test on tiny subsets; set DRY_RUN=False for the real run.\n",
    "\n",
    "class CFG:\n",
    "    DRY_RUN        = True                # <-- flip to False for the full run\n",
    "    MODEL_NAME     = \"bert-base-uncased\"\n",
    "    TASKS          = [\"rte\", \"mrpc\", \"cola\", \"sst2\"]\n",
    "    PAIRS          = [(\"rte\", \"mrpc\"), (\"rte\", \"cola\"), (\"mrpc\", \"cola\"),\n",
    "                      (\"sst2\", \"rte\"), (\"sst2\", \"cola\")]\n",
    "    MAX_LEN        = 128\n",
    "    BATCH_SIZE     = 32\n",
    "    EVAL_BATCH     = 64\n",
    "    EPOCHS         = 5\n",
    "    LR             = 2e-5\n",
    "    WEIGHT_DECAY   = 0.01\n",
    "    WARMUP_FRAC    = 0.1\n",
    "    CLIP_NORM      = 1.0\n",
    "    ADAM_BETAS     = (0.9, 0.999)\n",
    "\n",
    "    # Merge-aware training: penalty coefficients mu for objective (4).\n",
    "    # S0 is normalized to unit operator norm (max diagonal entry = 1),\n",
    "    # so mu is directly interpretable. mu=0.0 is the unregularized baseline.\n",
    "    MU_LIST        = [0.0, 0.01, 0.1]\n",
    "    # Seeds: each is a full repetition (head init, data order, dropout).\n",
    "    # Default = the single seed of the reported run. For error bars use e.g.\n",
    "    # [20260810, 20260811, 20260812].\n",
    "    SEEDS          = [20260810]\n",
    "    # Trajectory saliency S_k: rescaled to unit operator norm (max diagonal\n",
    "    # entry = 1), as stated in Section 6.3, so Omega_hat is an ordering only.\n",
    "    NORMALIZE_SK   = True\n",
    "    # Storage precision of S_k. float32 keeps the small entries; float16\n",
    "    # (used by the original notebook) quantizes most of them.\n",
    "    SK_DTYPE       = \"float32\"\n",
    "\n",
    "    # Saliency S0 of the base model: diagonal empirical Fisher of the\n",
    "    # pretrained BERT under its own MLM objective on generic text\n",
    "    # (wikitext-2) -- dataless with respect to the downstream tasks.\n",
    "    S0_BATCHES     = 200\n",
    "    S0_BATCH_SIZE  = 16\n",
    "    S0_MLM_PROB    = 0.15\n",
    "\n",
    "    # Merging operators and combining weights for Experiment A.\n",
    "    OPERATORS      = [\"task_arith\", \"fisher\", \"ties\", \"dare\"]\n",
    "    MERGE_WEIGHTS  = [0.5, 1.0]\n",
    "    TIES_KEEP_FRAC = 0.20      # trim: keep top 20% magnitudes per task vector\n",
    "    DARE_DROP_P    = 0.90      # drop rate; rescale by 1/(1-p)\n",
    "    DARE_SEED      = 7\n",
    "\n",
    "    # Experiment B merges with task arithmetic at this weight.\n",
    "    EXPB_WEIGHT    = 0.5\n",
    "\n",
    "    CACHE_DIR      = \"./s3_cache\"\n",
    "    OUT_DIR        = \"./s3_out\"\n",
    "    # Google Drive persistence (Colab). Results are written to Drive after\n",
    "    # every seed, so a disconnect loses at most the seed in progress; on\n",
    "    # re-run, finished seeds are loaded from Drive and skipped.\n",
    "    USE_DRIVE            = True\n",
    "    DRIVE_DIR            = \"/content/drive/MyDrive/umtam_study3\"\n",
    "    # Fine-tuning checkpoints are large (about 8.5 GB per seed). Keep them on\n",
    "    # the Colab disk unless Drive has the space; with True a disconnect loses\n",
    "    # only the fine-tuning run in progress.\n",
    "    CHECKPOINTS_ON_DRIVE = False\n",
    "\n",
    "ON_DRIVE = False\n",
    "if CFG.USE_DRIVE:\n",
    "    try:\n",
    "        from google.colab import drive\n",
    "        drive.mount(\"/content/drive\")\n",
    "        ON_DRIVE = True\n",
    "    except Exception as e:\n",
    "        print(f\"Google Drive not mounted ({type(e).__name__}); using local folders.\")\n",
    "if ON_DRIVE:\n",
    "    CFG.OUT_DIR = os.path.join(CFG.DRIVE_DIR, \"s3_out\")\n",
    "    if CFG.CHECKPOINTS_ON_DRIVE:\n",
    "        CFG.CACHE_DIR = os.path.join(CFG.DRIVE_DIR, \"s3_cache\")\n",
    "os.makedirs(CFG.CACHE_DIR, exist_ok=True)\n",
    "os.makedirs(CFG.OUT_DIR, exist_ok=True)\n",
    "print(f\"results -> {CFG.OUT_DIR}\\ncheckpoints -> {CFG.CACHE_DIR}\")\n",
    "\n",
    "if CFG.DRY_RUN:\n",
    "    CFG.EPOCHS      = 1\n",
    "    CFG.S0_BATCHES  = 10\n",
    "    _DRY_TRAIN_N    = 256\n",
    "    _DRY_VAL_N      = 128\n",
    "    print(\"DRY_RUN: tiny subsets, 1 epoch. Flip CFG.DRY_RUN=False for the real study.\")\n",
    "\n",
    "TASK_KEYS = {\n",
    "    \"rte\":  (\"sentence1\", \"sentence2\"),\n",
    "    \"mrpc\": (\"sentence1\", \"sentence2\"),\n",
    "    \"cola\": (\"sentence\", None),\n",
    "    \"sst2\": (\"sentence\", None),\n",
    "}\n",
    "TASK_METRIC = {\"rte\": \"accuracy\", \"mrpc\": \"accuracy\", \"cola\": \"matthews\",\n",
    "               \"sst2\": \"accuracy\"}"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# %% [3] Data: GLUE loading + tokenization\n",
    "tokenizer = AutoTokenizer.from_pretrained(CFG.MODEL_NAME)\n",
    "collator = DataCollatorWithPadding(tokenizer)\n",
    "\n",
    "def _load_glue(task):\n",
    "    try:\n",
    "        return load_dataset(\"nyu-mll/glue\", task)\n",
    "    except Exception:\n",
    "        return load_dataset(\"glue\", task)\n",
    "\n",
    "def load_task(task):\n",
    "    ds = _load_glue(task)\n",
    "    k1, k2 = TASK_KEYS[task]\n",
    "\n",
    "    def tok(batch):\n",
    "        if k2 is None:\n",
    "            return tokenizer(batch[k1], truncation=True, max_length=CFG.MAX_LEN)\n",
    "        return tokenizer(batch[k1], batch[k2], truncation=True, max_length=CFG.MAX_LEN)\n",
    "\n",
    "    keep = [\"input_ids\", \"token_type_ids\", \"attention_mask\", \"label\"]\n",
    "    ds = ds.map(tok, batched=True)\n",
    "    ds = ds.remove_columns([c for c in ds[\"train\"].column_names if c not in keep])\n",
    "    ds = ds.rename_column(\"label\", \"labels\")\n",
    "    ds.set_format(\"torch\")\n",
    "    train, val = ds[\"train\"], ds[\"validation\"]\n",
    "    if CFG.DRY_RUN:\n",
    "        train = train.select(range(min(_DRY_TRAIN_N, len(train))))\n",
    "        val = val.select(range(min(_DRY_VAL_N, len(val))))\n",
    "    val_dl = DataLoader(val, batch_size=CFG.EVAL_BATCH, shuffle=False,\n",
    "                        collate_fn=collator)\n",
    "    return train, val_dl\n",
    "\n",
    "def make_train_dl(task, seed):\n",
    "    # A fresh, seeded loader per run: the data order depends only on the seed,\n",
    "    # so it is identical across mu within a seed.\n",
    "    return DataLoader(DATA[task][0], batch_size=CFG.BATCH_SIZE, shuffle=True,\n",
    "                      collate_fn=collator, drop_last=False,\n",
    "                      generator=torch.Generator().manual_seed(seed))\n",
    "\n",
    "DATA = {t: load_task(t) for t in CFG.TASKS}\n",
    "for t in CFG.TASKS:\n",
    "    print(f\"{t}: {len(DATA[t][0])} train / {len(DATA[t][1].dataset)} val\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# %% [4] Model + encoder-vector utilities\n",
    "# Merging convention (standard for GLUE task arithmetic): task vectors and\n",
    "# merges live on the shared encoder ('bert.*' parameters, embeddings and\n",
    "# pooler included); each task keeps its own classification head.\n",
    "\n",
    "def new_model():\n",
    "    return AutoModelForSequenceClassification.from_pretrained(\n",
    "        CFG.MODEL_NAME, num_labels=2)\n",
    "\n",
    "def encoder_names(model):\n",
    "    return [n for n, p in model.named_parameters() if n.startswith(\"bert.\")]\n",
    "\n",
    "def get_encoder_state(model, dtype=torch.float16):\n",
    "    return {n: p.detach().to(\"cpu\", dtype).clone()\n",
    "            for n, p in model.named_parameters() if n.startswith(\"bert.\")}\n",
    "\n",
    "def get_head_state(model):\n",
    "    return {n: p.detach().cpu().clone()\n",
    "            for n, p in model.named_parameters() if not n.startswith(\"bert.\")}\n",
    "\n",
    "def vec_sub(a, b):\n",
    "    # a - b, elementwise over matching keys, fp32 result on cpu\n",
    "    return {n: (a[n].float() - b[n].float()) for n in a}\n",
    "\n",
    "def vec_axpy(base, tau, w):\n",
    "    # base + w * tau\n",
    "    return {n: (base[n].float() + w * tau[n].float()) for n in base}\n",
    "\n",
    "def load_encoder_into(model, enc_state):\n",
    "    with torch.no_grad():\n",
    "        for n, p in model.named_parameters():\n",
    "            if n in enc_state:\n",
    "                p.copy_(enc_state[n].to(p.device, p.dtype))\n",
    "\n",
    "def load_head_into(model, head_state):\n",
    "    with torch.no_grad():\n",
    "        for n, p in model.named_parameters():\n",
    "            if n in head_state:\n",
    "                p.copy_(head_state[n].to(p.device, p.dtype))\n",
    "\n",
    "def sq_norm(tau):\n",
    "    return float(sum((v.float() ** 2).sum() for v in tau.values()))\n",
    "\n",
    "# Reference base encoder theta_0 (pretrained encoder + untouched pooler),\n",
    "# captured once from a fresh model with the fixed seed so all runs share it.\n",
    "set_seed()\n",
    "_base_model = new_model()\n",
    "THETA0 = get_encoder_state(_base_model)               # fp16 cpu\n",
    "BASE_HEADS = {}                                       # per-task heads live with checkpoints\n",
    "ENC_NAMES = encoder_names(_base_model)\n",
    "n_enc = sum(THETA0[n].numel() for n in THETA0)\n",
    "print(f\"Encoder parameters merged: {n_enc/1e6:.1f}M across {len(THETA0)} tensors\")\n",
    "del _base_model"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# %% [5] Base-model saliency S0: diagonal empirical Fisher of pretrained\n",
    "# BERT under its MLM objective on wikitext-2. Dataless w.r.t. the GLUE\n",
    "# tasks, so the penalty needs no access to any sibling task's data --\n",
    "# exactly the setting of Section 5. Normalized to unit operator norm\n",
    "# (max diagonal entry = 1); the scale convention is absorbed into mu.\n",
    "#\n",
    "# Note: BertForMaskedLM has no pooler, so pooler entries of S0 are set to 0\n",
    "# (the penalty simply does not act on the pooler; its task vector is tiny).\n",
    "\n",
    "S0_PATH = os.path.join(CFG.OUT_DIR, f\"S0_dry{int(CFG.DRY_RUN)}.pt\")   # small; kept with the results\n",
    "\n",
    "def compute_S0():\n",
    "    mlm = AutoModelForMaskedLM.from_pretrained(CFG.MODEL_NAME).to(DEVICE)\n",
    "    mlm.train()  # dropout on: matches the stochastic oracle the optimizer sees\n",
    "    try:   # recent huggingface_hub versions require the namespaced repository id\n",
    "        wt = load_dataset(\"Salesforce/wikitext\", \"wikitext-2-raw-v1\", split=\"train\")\n",
    "    except Exception:\n",
    "        wt = load_dataset(\"wikitext\", \"wikitext-2-raw-v1\", split=\"train\")\n",
    "    wt = wt.filter(lambda x: len(x[\"text\"].strip()) > 0)\n",
    "\n",
    "    def tok(batch):\n",
    "        return tokenizer(batch[\"text\"], truncation=True, max_length=CFG.MAX_LEN)\n",
    "\n",
    "    wt = wt.map(tok, batched=True, remove_columns=wt.column_names)\n",
    "    mlm_collator = DataCollatorForLanguageModeling(\n",
    "        tokenizer, mlm=True, mlm_probability=CFG.S0_MLM_PROB)\n",
    "    dl = DataLoader(wt, batch_size=CFG.S0_BATCH_SIZE, shuffle=True,\n",
    "                    collate_fn=mlm_collator,\n",
    "                    generator=torch.Generator().manual_seed(SEED))\n",
    "\n",
    "    acc = {n: torch.zeros_like(p, device=DEVICE)\n",
    "           for n, p in mlm.named_parameters() if n.startswith(\"bert.\")}\n",
    "    it = iter(dl)\n",
    "    for b in range(CFG.S0_BATCHES):\n",
    "        try:\n",
    "            batch = next(it)\n",
    "        except StopIteration:\n",
    "            it = iter(dl); batch = next(it)\n",
    "        batch = {k: v.to(DEVICE) for k, v in batch.items()}\n",
    "        mlm.zero_grad(set_to_none=True)\n",
    "        loss = mlm(**batch).loss\n",
    "        loss.backward()\n",
    "        with torch.no_grad():\n",
    "            for n, p in mlm.named_parameters():\n",
    "                if n in acc and p.grad is not None:\n",
    "                    acc[n] += p.grad.detach() ** 2\n",
    "    S0 = {n: (v / CFG.S0_BATCHES).cpu() for n, v in acc.items()}\n",
    "    # Fill pooler (absent from the MLM model) with zeros.\n",
    "    for n in THETA0:\n",
    "        if n not in S0:\n",
    "            S0[n] = torch.zeros(THETA0[n].shape, dtype=torch.float32)\n",
    "    # Normalize to unit operator norm (max diagonal entry).\n",
    "    opnorm = max(float(v.max()) for v in S0.values())\n",
    "    S0 = {n: (v / opnorm).half() for n, v in S0.items()}\n",
    "    del mlm, acc\n",
    "    torch.cuda.empty_cache()\n",
    "    return S0\n",
    "\n",
    "if os.path.exists(S0_PATH):\n",
    "    S0 = torch.load(S0_PATH)\n",
    "    print(\"Loaded cached S0.\")\n",
    "else:\n",
    "    t0 = time.time()\n",
    "    S0 = compute_S0()\n",
    "    torch.save(S0, S0_PATH)\n",
    "    print(f\"Computed S0 in {time.time()-t0:.0f}s.\")\n",
    "print(f\"S0 op-norm (post-normalization): \"\n",
    "      f\"{max(float(v.max()) for v in S0.values()):.3f}\")"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# %% [6] Fine-tuning: objective (4) with penalty mu * S0, and capture of the\n",
    "# optimizer's second-moment accumulator as the trajectory saliency S_k.\n",
    "# The penalty gradient mu * S0 (theta - theta0) is added to the encoder\n",
    "# gradients each step (the regularizer's gradient is exact; stochasticity\n",
    "# lives only in the task-loss oracle -- the special case noted in Remark A.5).\n",
    "# Checkpointing: each (task, mu, seed) run saves tau_k, S_k, head, losses; re-running\n",
    "# the notebook skips completed runs (Colab-disconnect safe).\n",
    "\n",
    "def evaluate(model, val_dl):\n",
    "    model.eval()\n",
    "    tot_loss, n, preds, labels = 0.0, 0, [], []\n",
    "    with torch.no_grad():\n",
    "        for batch in val_dl:\n",
    "            batch = {k: v.to(DEVICE) for k, v in batch.items()}\n",
    "            out = model(**batch)\n",
    "            bs = batch[\"labels\"].shape[0]\n",
    "            tot_loss += float(out.loss) * bs\n",
    "            n += bs\n",
    "            preds.append(out.logits.argmax(-1).cpu())\n",
    "            labels.append(batch[\"labels\"].cpu())\n",
    "    preds = torch.cat(preds).numpy()\n",
    "    labels = torch.cat(labels).numpy()\n",
    "    return tot_loss / n, preds, labels\n",
    "\n",
    "def metric_of(task, preds, labels):\n",
    "    if TASK_METRIC[task] == \"matthews\":\n",
    "        return float(matthews_corrcoef(labels, preds))\n",
    "    return float(accuracy_score(labels, preds))\n",
    "\n",
    "def run_path(task, mu, seed):\n",
    "    tag = f\"{task}_mu{mu:g}_seed{seed}_dry{int(CFG.DRY_RUN)}\"\n",
    "    return tag, os.path.join(CFG.CACHE_DIR, f\"run_{tag}.pt\")\n",
    "\n",
    "def finetune(task, mu, seed):\n",
    "    \"\"\"Runs (or finds in the cache) one fine-tuning run. Returns light metadata\n",
    "    only; the tensors (tau, S_k) stay on disk and are read with get_run().\"\"\"\n",
    "    tag, path = run_path(task, mu, seed)\n",
    "    meta_path = path + \".meta.json\"\n",
    "    if os.path.exists(path) and os.path.exists(meta_path):\n",
    "        print(f\"[{tag}] cached, skipping.\")\n",
    "        return json.load(open(meta_path))\n",
    "    t0 = time.time()\n",
    "    set_seed(seed)  # same head init and data order for every mu: isolates the penalty\n",
    "    model = new_model().to(DEVICE)\n",
    "    train_dl, val_dl = make_train_dl(task, seed), DATA[task][1]\n",
    "    steps = CFG.EPOCHS * len(train_dl)\n",
    "\n",
    "    no_decay = [\"bias\", \"LayerNorm.weight\"]\n",
    "    groups = [\n",
    "        {\"params\": [p for n, p in model.named_parameters()\n",
    "                    if not any(nd in n for nd in no_decay)],\n",
    "         \"weight_decay\": CFG.WEIGHT_DECAY},\n",
    "        {\"params\": [p for n, p in model.named_parameters()\n",
    "                    if any(nd in n for nd in no_decay)],\n",
    "         \"weight_decay\": 0.0},\n",
    "    ]\n",
    "    opt = torch.optim.AdamW(groups, lr=CFG.LR, betas=CFG.ADAM_BETAS)\n",
    "    sched = get_linear_schedule_with_warmup(\n",
    "        opt, int(CFG.WARMUP_FRAC * steps), steps)\n",
    "\n",
    "    if mu > 0:\n",
    "        S0_gpu = {n: S0[n].to(DEVICE, torch.float32) for n in S0}\n",
    "        TH0_gpu = {n: THETA0[n].to(DEVICE, torch.float32) for n in THETA0}\n",
    "    param_by_name = dict(model.named_parameters())\n",
    "\n",
    "    model.train()\n",
    "    for ep in range(CFG.EPOCHS):\n",
    "        for batch in train_dl:\n",
    "            batch = {k: v.to(DEVICE) for k, v in batch.items()}\n",
    "            opt.zero_grad(set_to_none=True)\n",
    "            loss = model(**batch).loss\n",
    "            loss.backward()\n",
    "            if mu > 0:\n",
    "                with torch.no_grad():\n",
    "                    for n in ENC_NAMES:\n",
    "                        p = param_by_name[n]\n",
    "                        if p.grad is not None:\n",
    "                            p.grad.add_(mu * S0_gpu[n] * (p - TH0_gpu[n]))\n",
    "            torch.nn.utils.clip_grad_norm_(model.parameters(), CFG.CLIP_NORM)\n",
    "            opt.step(); sched.step()\n",
    "\n",
    "    # Trajectory saliency: Adam's bias-corrected second moment on encoder params.\n",
    "    beta2 = CFG.ADAM_BETAS[1]\n",
    "    corr = 1.0 - beta2 ** steps\n",
    "    sk_dtype = getattr(torch, CFG.SK_DTYPE)\n",
    "    S_k = {}\n",
    "    for n in ENC_NAMES:\n",
    "        st = opt.state.get(param_by_name[n], {})\n",
    "        if \"exp_avg_sq\" in st:\n",
    "            S_k[n] = (st[\"exp_avg_sq\"].detach() / corr).cpu().float()\n",
    "        else:\n",
    "            S_k[n] = torch.zeros(THETA0[n].shape, dtype=torch.float32)\n",
    "    sk_opnorm_raw = max(float(v.max()) for v in S_k.values())   # diagonal: op norm = max entry\n",
    "    if CFG.NORMALIZE_SK and sk_opnorm_raw > 0:\n",
    "        S_k = {n: v / sk_opnorm_raw for n, v in S_k.items()}\n",
    "    S_k = {n: v.to(sk_dtype) for n, v in S_k.items()}\n",
    "\n",
    "    val_loss, preds, labels = evaluate(model, DATA[task][1])\n",
    "    result = {\n",
    "        \"tau\": vec_sub(get_encoder_state(model), THETA0),   # fp32 cpu\n",
    "        \"tau_fp16\": None,\n",
    "        \"S_k\": S_k,\n",
    "        \"head\": get_head_state(model),\n",
    "        \"val_loss\": val_loss,\n",
    "        \"metric\": metric_of(task, preds, labels),\n",
    "        \"task\": task, \"mu\": mu, \"seed\": seed,\n",
    "        \"sk_opnorm_raw\": sk_opnorm_raw,\n",
    "    }\n",
    "    result[\"tau\"] = {n: v.half() for n, v in result[\"tau\"].items()}  # store fp16\n",
    "    torch.save(result, path)\n",
    "    meta = {\"task\": task, \"mu\": mu, \"seed\": seed, \"val_loss\": val_loss,\n",
    "            \"metric\": result[\"metric\"], \"sk_opnorm_raw\": sk_opnorm_raw,\n",
    "            \"tau_sqnorm\": sq_norm(result[\"tau\"])}\n",
    "    json.dump(meta, open(meta_path, \"w\"))\n",
    "    del model, opt\n",
    "    if mu > 0:\n",
    "        del S0_gpu, TH0_gpu\n",
    "    torch.cuda.empty_cache()\n",
    "    print(f\"[{tag}] done in {time.time()-t0:.0f}s | \"\n",
    "          f\"val_loss={val_loss:.4f} metric={result['metric']:.4f}\")\n",
    "    return meta\n",
    "\n",
    "# Tensors are read from disk on demand; a small cache keeps memory bounded.\n",
    "_RUN_CACHE = {}\n",
    "def get_run(task, mu, seed):\n",
    "    key = (task, mu, seed)\n",
    "    if key not in _RUN_CACHE:\n",
    "        if len(_RUN_CACHE) >= 4:\n",
    "            _RUN_CACHE.pop(next(iter(_RUN_CACHE)))\n",
    "        _RUN_CACHE[key] = torch.load(run_path(task, mu, seed)[1])\n",
    "    return _RUN_CACHE[key]\n",
    "\n",
    "META = {}   # (task, mu, seed) -> {val_loss, metric, ...}; filled in cell [11]\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# %% [7] Merging operators. Each takes the pair's task vectors (and, for\n",
    "# Fisher, their saliencies) and returns a single merged update tau_m in the\n",
    "# SUM convention (task arithmetic = tau_1 + ... + tau_K); the merged encoder\n",
    "# is theta_0 + w * tau_m, so w = 1/K recovers the mean convention. Remark\n",
    "# 3.2's reading: task arithmetic controls nothing; Fisher attacks the\n",
    "# overlap term; TIES the negative alignment term; DARE the overlap term in\n",
    "# expectation.\n",
    "\n",
    "def op_task_arith(taus, sals=None):\n",
    "    return {n: sum(t[n].float() for t in taus) for n in taus[0]}\n",
    "\n",
    "def op_fisher(taus, sals):\n",
    "    # Per-coordinate Fisher-weighted mean, rescaled by K to the sum convention.\n",
    "    eps = 1e-12\n",
    "    K = len(taus)\n",
    "    out = {}\n",
    "    for n in taus[0]:\n",
    "        num = sum(s[n].float() * t[n].float() for t, s in zip(taus, sals))\n",
    "        den = sum(s[n].float() for s in sals) + eps\n",
    "        out[n] = K * (num / den)\n",
    "    return out\n",
    "\n",
    "def _trim_topfrac(t, keep_frac):\n",
    "    flat = t.abs().flatten()\n",
    "    k = max(1, int(keep_frac * flat.numel()))\n",
    "    thresh = torch.kthvalue(flat, flat.numel() - k + 1).values\n",
    "    return t * (t.abs() >= thresh)\n",
    "\n",
    "def op_ties(taus, sals=None):\n",
    "    # Trim -> elect sign -> disjoint mean, rescaled by K to the sum convention.\n",
    "    K = len(taus)\n",
    "    trimmed = [{n: _trim_topfrac(t[n].float(), CFG.TIES_KEEP_FRAC)\n",
    "                for n in t} for t in taus]\n",
    "    out = {}\n",
    "    for n in taus[0]:\n",
    "        stack = torch.stack([t[n] for t in trimmed])           # [K, ...]\n",
    "        elected = torch.sign(stack.sum(0))                     # sign election\n",
    "        agree = (torch.sign(stack) == elected.unsqueeze(0)) & (stack != 0)\n",
    "        num = (stack * agree).sum(0)\n",
    "        den = agree.sum(0).clamp(min=1)\n",
    "        out[n] = K * (num / den)                               # disjoint mean\n",
    "    return out\n",
    "\n",
    "def op_dare(taus, sals=None):\n",
    "    # Random drop with rate p, rescale surviving entries by 1/(1-p), then sum.\n",
    "    g = torch.Generator().manual_seed(CFG.DARE_SEED)\n",
    "    p = CFG.DARE_DROP_P\n",
    "    out = {}\n",
    "    for n in taus[0]:\n",
    "        acc = torch.zeros(taus[0][n].shape, dtype=torch.float32)\n",
    "        for t in taus:\n",
    "            mask = (torch.rand(t[n].shape, generator=g) >= p).float()\n",
    "            acc += t[n].float() * mask / (1.0 - p)\n",
    "        out[n] = acc\n",
    "    return out\n",
    "\n",
    "OPS = {\"task_arith\": op_task_arith, \"fisher\": op_fisher,\n",
    "       \"ties\": op_ties, \"dare\": op_dare}"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# %% [8] The interference functional from optimizer byproducts, and\n",
    "# merged-model evaluation.\n",
    "#\n",
    "# Omega_hat_k = ||d_k||^2_{S_k} with d_k = theta_merged - theta_k the ACTUAL\n",
    "# displacement of the merged encoder from the task-k solution (Remark 3.3);\n",
    "# this is well-defined for every operator, including TIES/DARE whose merged\n",
    "# update is not a linear combination. Predicted excess loss = Omega_hat_k / 2\n",
    "# (Theorem 3.1's leading term).\n",
    "#\n",
    "# Corollary 5.4's factorized statistic: the Adafactor-style nonnegative\n",
    "# row-column factorization of the diagonal, V_ij ~ R_i C_j / sum(V), applied\n",
    "# per 2-D tensor (1-D tensors kept exact). The measurable approximation error\n",
    "# ||S - S^(r)||_op for a diagonal statistic is the max absolute entry\n",
    "# difference; we report its maximum over tensors as eps_r.\n",
    "\n",
    "def adafactor_approx(V):\n",
    "    # V: nonnegative 2-D tensor (diagonal saliency reshaped to weight shape).\n",
    "    R = V.sum(dim=1, keepdim=True)          # row sums\n",
    "    C = V.sum(dim=0, keepdim=True)          # col sums\n",
    "    tot = V.sum().clamp(min=1e-30)\n",
    "    return R @ C / tot\n",
    "\n",
    "def omega_hat(d, S, factorized=False):\n",
    "    \"\"\"d, S: dicts of cpu tensors. Returns ||d||^2_S (accumulated in float64);\n",
    "    if factorized, uses the Adafactor row-column approximation of S per 2-D\n",
    "    tensor. Also returns the measured eps_r = max_n ||S_n - S_n^(r)||_inf\n",
    "    when factorized.\"\"\"\n",
    "    total, eps_r = 0.0, 0.0\n",
    "    for n in d:\n",
    "        dn = d[n].double()\n",
    "        Vn = S[n].double()\n",
    "        if factorized and Vn.dim() == 2:\n",
    "            Vh = adafactor_approx(Vn)\n",
    "            eps_r = max(eps_r, float((Vn - Vh).abs().max()))\n",
    "            Vn = Vh\n",
    "        total += float((Vn * dn * dn).sum())\n",
    "    return (total, eps_r) if factorized else (total, None)\n",
    "\n",
    "def sal_opnorm(S):\n",
    "    return max(float(v.float().max()) for v in S.values())\n",
    "\n",
    "# One resident evaluation model; encoders/heads are swapped in per evaluation.\n",
    "EVAL_MODEL = new_model().to(DEVICE)\n",
    "\n",
    "def eval_encoder_on_task(enc_state, task, mu_for_head, seed):\n",
    "    load_encoder_into(EVAL_MODEL, enc_state)\n",
    "    load_head_into(EVAL_MODEL, get_run(task, mu_for_head, seed)[\"head\"])\n",
    "    loss, preds, labels = evaluate(EVAL_MODEL, DATA[task][1])\n",
    "    return loss, metric_of(task, preds, labels)\n",
    "\n",
    "def merged_encoder(pair, op, w, mu, seed):\n",
    "    taus = [get_run(t, mu, seed)[\"tau\"] for t in pair]\n",
    "    sals = [get_run(t, mu, seed)[\"S_k\"] for t in pair]\n",
    "    tau_m = OPS[op](taus, sals)\n",
    "    return {n: THETA0[n].float() + w * tau_m[n] for n in THETA0}\n",
    "\n",
    "def displacement_from_task(enc_state, task, mu, seed):\n",
    "    theta_k = vec_axpy(THETA0, get_run(task, mu, seed)[\"tau\"], 1.0)\n",
    "    return {n: enc_state[n].float() - theta_k[n] for n in enc_state}"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# %% [9] Experiment A: does Omega_hat, computed from optimizer byproducts,\n",
    "# predict observed merging degradation across operators?\n",
    "# Points: pairs x operators x merge weights x tasks, all at mu = 0.\n",
    "# analyse_A() reports the Spearman rank correlation between the predicted\n",
    "# excess loss Omega_hat/2 and the observed excess loss, the same for the\n",
    "# factorized statistic, and the no-curvature baseline ||d_k||^2, overall and\n",
    "# within each operator and each merge weight.\n",
    "\n",
    "def run_experiment_A(seed):\n",
    "    t0 = time.time()\n",
    "    rows = []\n",
    "    for pair in CFG.PAIRS:\n",
    "        for op in CFG.OPERATORS:\n",
    "            for w in CFG.MERGE_WEIGHTS:\n",
    "                enc = merged_encoder(pair, op, w, mu=0.0, seed=seed)\n",
    "                for task in pair:\n",
    "                    d = displacement_from_task(enc, task, mu=0.0, seed=seed)\n",
    "                    S_k = get_run(task, 0.0, seed)[\"S_k\"]\n",
    "                    om_diag, _ = omega_hat(d, S_k, factorized=False)\n",
    "                    om_fact, eps_abs = omega_hat(d, S_k, factorized=True)\n",
    "                    loss_m, met_m = eval_encoder_on_task(enc, task, 0.0, seed)\n",
    "                    expert = META[(task, 0.0, seed)]\n",
    "                    rows.append({\n",
    "                        \"seed\": seed,\n",
    "                        \"pair\": \"+\".join(pair), \"op\": op, \"w\": w, \"task\": task,\n",
    "                        \"omega_diag\": om_diag, \"omega_fact\": om_fact,\n",
    "                        \"eps_abs\": eps_abs,\n",
    "                        \"eps_rel\": eps_abs / max(sal_opnorm(S_k), 1e-30),\n",
    "                        \"d_sqnorm\": sq_norm(d),\n",
    "                        \"pred_excess_diag\": 0.5 * om_diag,\n",
    "                        \"pred_excess_fact\": 0.5 * om_fact,\n",
    "                        \"obs_excess_loss\": loss_m - expert[\"val_loss\"],\n",
    "                        \"merged_loss\": loss_m, \"merged_metric\": met_m,\n",
    "                        \"expert_loss\": expert[\"val_loss\"],\n",
    "                        \"expert_metric\": expert[\"metric\"],\n",
    "                    })\n",
    "                print(f\"  seed {seed} {'+'.join(pair):10s} {op:10s} w={w}  done \"\n",
    "                      f\"({time.time()-t0:.0f}s)\")\n",
    "    return rows\n",
    "\n",
    "def _sp(x, y):\n",
    "    x, y = np.asarray(x, float), np.asarray(y, float)\n",
    "    if len(x) < 3 or np.all(x == x[0]) or np.all(y == y[0]):\n",
    "        return {\"rho\": float(\"nan\"), \"p\": float(\"nan\"), \"n\": int(len(x))}\n",
    "    rho, p = spearmanr(x, y)\n",
    "    return {\"rho\": float(rho), \"p\": float(p), \"n\": int(len(x))}\n",
    "\n",
    "def analyse_A(rows):\n",
    "    \"\"\"Pure-numpy summary of Experiment A rows (one seed or several pooled).\"\"\"\n",
    "    pred = np.array([r[\"pred_excess_diag\"] for r in rows])\n",
    "    fact = np.array([r[\"pred_excess_fact\"] for r in rows])\n",
    "    dn = np.array([r[\"d_sqnorm\"] for r in rows])\n",
    "    obs = np.array([r[\"obs_excess_loss\"] for r in rows])\n",
    "    out = {\n",
    "        \"n\": int(len(rows)),\n",
    "        \"spearman_diag\": _sp(pred, obs),\n",
    "        \"spearman_fact\": _sp(fact, obs),\n",
    "        \"spearman_dnorm_baseline\": _sp(dn, obs),\n",
    "        \"spearman_diag_vs_dnorm\": _sp(pred, dn),\n",
    "        \"n_nonpositive_obs\": int((obs <= 0).sum()),\n",
    "        \"max_eps_abs\": float(max(r.get(\"eps_abs\", r.get(\"eps_r\", float(\"nan\"))) for r in rows)),\n",
    "        \"max_eps_rel\": float(max(r.get(\"eps_rel\", float(\"nan\")) for r in rows)),\n",
    "        \"scale_ratio_median\": float(np.median(pred[obs > 0] / obs[obs > 0])) if (obs > 0).any() else float(\"nan\"),\n",
    "        \"by_op\": {}, \"by_w\": {},\n",
    "    }\n",
    "    for key, name in ((\"op\", \"by_op\"), (\"w\", \"by_w\")):\n",
    "        for val in sorted({r[key] for r in rows}, key=str):\n",
    "            ix = np.array([r[key] == val for r in rows])\n",
    "            out[name][str(val)] = {\"omega\": _sp(pred[ix], obs[ix]),\n",
    "                                   \"dnorm\": _sp(dn[ix], obs[ix]),\n",
    "                                   \"mean_obs\": float(obs[ix].mean())}\n",
    "    return out\n",
    "\n",
    "def print_A(a, title):\n",
    "    print(f\"\\n{title}: n={a['n']} merge evaluations \"\n",
    "          f\"({a['n_nonpositive_obs']} with non-positive observed excess)\")\n",
    "    print(f\"  Spearman, Omega_hat (diagonal S_k):    {a['spearman_diag']['rho']:.3f}  (p={a['spearman_diag']['p']:.2g})\")\n",
    "    print(f\"  Spearman, Omega_hat (factorized S_k):  {a['spearman_fact']['rho']:.3f}  (p={a['spearman_fact']['p']:.2g})\")\n",
    "    print(f\"  Spearman, baseline ||d_k||^2:          {a['spearman_dnorm_baseline']['rho']:.3f}  (p={a['spearman_dnorm_baseline']['p']:.2g})\")\n",
    "    print(f\"  Spearman between Omega_hat and ||d||^2: {a['spearman_diag_vs_dnorm']['rho']:.3f}\")\n",
    "    print(f\"  max eps_r: abs {a['max_eps_abs']:.3e}, relative {a['max_eps_rel']:.3f};  \"\n",
    "          f\"median predicted/observed: {a['scale_ratio_median']:.2e}\")\n",
    "    for name, label in ((\"by_op\", \"operator\"), (\"by_w\", \"merge weight\")):\n",
    "        print(f\"  within {label}:   rho(Omega_hat)   rho(||d||^2)   mean observed excess\")\n",
    "        for k, v in a[name].items():\n",
    "            print(f\"    {k:11s} n={v['omega']['n']:3d}   {v['omega']['rho']:+.2f} (p={v['omega']['p']:.3f})\"\n",
    "                  f\"   {v['dnorm']['rho']:+.2f}          {v['mean_obs']:+.4f}\")\n",
    "\n",
    "def plot_fig3(rows, rho):\n",
    "    pred_d = np.array([r[\"pred_excess_diag\"] for r in rows])\n",
    "    obs = np.array([r[\"obs_excess_loss\"] for r in rows])\n",
    "    markers = {\"task_arith\": \"o\", \"fisher\": \"s\", \"ties\": \"^\", \"dare\": \"D\"}\n",
    "    fig, ax = plt.subplots(figsize=(5.2, 4.4))\n",
    "    for op in CFG.OPERATORS:\n",
    "        idx = [i for i, r in enumerate(rows) if r[\"op\"] == op]\n",
    "        ax.scatter(pred_d[idx], np.maximum(obs[idx], 1e-6),\n",
    "                   marker=markers[op], s=38, alpha=0.85, label=op)\n",
    "    lims = [max(min(pred_d.min(), max(obs.min(), 1e-6)) * 0.5, 1e-7),\n",
    "            max(pred_d.max(), obs.max()) * 2]\n",
    "    ax.plot(lims, lims, \"k--\", lw=1, label=\"predicted = observed\")\n",
    "    ax.set_xscale(\"log\"); ax.set_yscale(\"log\")\n",
    "    ax.set_xlim(lims); ax.set_ylim(lims)\n",
    "    ax.set_xlabel(r\"predicted excess loss  $\\frac{1}{2}\\widehat{\\Omega}_k$\")\n",
    "    ax.set_ylabel(r\"observed excess loss  \"\n",
    "                  r\"$\\mathcal{L}_k(\\theta_m)-\\mathcal{L}_k(\\theta_k)$\")\n",
    "    ax.set_title(rf\"Spearman $r_s$={rho:.2f}\")\n",
    "    ax.legend(fontsize=8, loc=\"lower right\")\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(os.path.join(CFG.OUT_DIR, \"fig3_omega_predicts.pdf\"))\n",
    "    plt.show()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# %% [10] Experiment B: how does training under objective (4) change the\n",
    "# criterion and the observed degradation? For each pair and each mu, merge by\n",
    "# task arithmetic at w = EXPB_WEIGHT, then record:\n",
    "#   max_k Omega_hat_k / 2        (the criterion's left-hand side, per collection)\n",
    "#   max_k observed excess loss   (what Definition 2.1 constrains)\n",
    "#   mean own-task loss change vs mu = 0, absolute and relative\n",
    "#     (negative = the penalty LOWERED own-task validation loss)\n",
    "\n",
    "def run_experiment_B(seed):\n",
    "    rows = []\n",
    "    for mu in CFG.MU_LIST:\n",
    "        for pair in CFG.PAIRS:\n",
    "            enc = merged_encoder(pair, \"task_arith\", CFG.EXPB_WEIGHT, mu=mu, seed=seed)\n",
    "            max_pred, max_obs, own_abs, own_rel, d_sq = 0.0, -1e9, [], [], []\n",
    "            for task in pair:\n",
    "                d = displacement_from_task(enc, task, mu=mu, seed=seed)\n",
    "                om, _ = omega_hat(d, get_run(task, mu, seed)[\"S_k\"], factorized=False)\n",
    "                loss_m, _ = eval_encoder_on_task(enc, task, mu, seed)\n",
    "                excess = loss_m - META[(task, mu, seed)][\"val_loss\"]\n",
    "                max_pred = max(max_pred, 0.5 * om)\n",
    "                max_obs = max(max_obs, excess)\n",
    "                d_sq.append(sq_norm(d))\n",
    "                base = META[(task, 0.0, seed)][\"val_loss\"]\n",
    "                own_abs.append(META[(task, mu, seed)][\"val_loss\"] - base)\n",
    "                own_rel.append((META[(task, mu, seed)][\"val_loss\"] - base) / base)\n",
    "            rows.append({\"seed\": seed, \"mu\": mu, \"pair\": \"+\".join(pair),\n",
    "                         \"max_pred_excess\": max_pred,\n",
    "                         \"max_obs_excess\": max_obs,\n",
    "                         \"max_d_sqnorm\": float(max(d_sq)),\n",
    "                         \"mean_own_cost\": float(np.mean(own_abs)),\n",
    "                         \"mean_own_cost_rel\": float(np.mean(own_rel))})\n",
    "            print(f\"  seed {seed} mu={mu:<5g} {'+'.join(pair):10s} \"\n",
    "                  f\"max 0.5*Omega={max_pred:.3e}  max excess={max_obs:+.4f}\")\n",
    "    return rows\n",
    "\n",
    "def summarise_B(rows):\n",
    "    \"\"\"Mean and standard deviation across seeds for every (pair, mu).\"\"\"\n",
    "    out = []\n",
    "    for pair in [\"+\".join(p) for p in CFG.PAIRS]:\n",
    "        for mu in CFG.MU_LIST:\n",
    "            sel = [r for r in rows if r[\"pair\"] == pair and r[\"mu\"] == mu]\n",
    "            if not sel:\n",
    "                continue\n",
    "            g = lambda k: np.array([r[k] for r in sel], float)\n",
    "            sd = lambda v: float(v.std(ddof=1)) if len(v) > 1 else 0.0\n",
    "            out.append({\"pair\": pair, \"mu\": mu, \"n_seeds\": len(sel),\n",
    "                        \"max_pred_excess_mean\": float(g(\"max_pred_excess\").mean()),\n",
    "                        \"max_pred_excess_sd\": sd(g(\"max_pred_excess\")),\n",
    "                        \"max_obs_excess_mean\": float(g(\"max_obs_excess\").mean()),\n",
    "                        \"max_obs_excess_sd\": sd(g(\"max_obs_excess\")),\n",
    "                        \"mean_own_cost_rel_mean\": float(g(\"mean_own_cost_rel\").mean())})\n",
    "    return out\n",
    "\n",
    "def plot_fig4(summB):\n",
    "    mus = CFG.MU_LIST\n",
    "    xpos = np.arange(len(mus))\n",
    "    fig, axes = plt.subplots(1, 2, figsize=(9.6, 3.8))\n",
    "    for pair in [\"+\".join(p) for p in CFG.PAIRS]:\n",
    "        sel = sorted([r for r in summB if r[\"pair\"] == pair], key=lambda r: r[\"mu\"])\n",
    "        axes[0].errorbar(xpos, [r[\"max_pred_excess_mean\"] for r in sel],\n",
    "                         yerr=[r[\"max_pred_excess_sd\"] for r in sel],\n",
    "                         marker=\"o\", capsize=2, label=pair.upper())\n",
    "        axes[1].errorbar(xpos, [r[\"max_obs_excess_mean\"] for r in sel],\n",
    "                         yerr=[r[\"max_obs_excess_sd\"] for r in sel],\n",
    "                         marker=\"s\", capsize=2, label=pair.upper())\n",
    "    axes[0].set_yscale(\"log\")\n",
    "    axes[1].axhline(0.0, color=\"0.5\", lw=0.7)\n",
    "    for ax, ttl, yl in [\n",
    "        (axes[0], \"criterion value vs. penalty\",\n",
    "         r\"$\\max_k \\frac{1}{2}\\widehat{\\Omega}_k$\"),\n",
    "        (axes[1], \"observed degradation vs. penalty\",\n",
    "         r\"$\\max_k \\, [\\mathcal{L}_k(\\theta_m)-\\mathcal{L}_k(\\theta_k)]$\"),\n",
    "    ]:\n",
    "        ax.set_xticks(xpos); ax.set_xticklabels([f\"{m:g}\" for m in mus])\n",
    "        ax.set_xlabel(r\"penalty coefficient $\\mu$\")\n",
    "        ax.set_ylabel(yl); ax.set_title(ttl)\n",
    "    axes[0].legend(fontsize=8)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(os.path.join(CFG.OUT_DIR, \"fig4_regularized_shift.pdf\"))\n",
    "    plt.show()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# %% [11] Main loop: for each seed, fine-tune every (task, mu), then run\n",
    "# Experiments A and B. Each finished seed is saved to CFG.OUT_DIR (on Drive\n",
    "# when mounted) and skipped on re-run; completed fine-tuning runs are read\n",
    "# from the checkpoint cache.\n",
    "def seed_file(seed):\n",
    "    return os.path.join(CFG.OUT_DIR, f\"seed_{seed}_dry{int(CFG.DRY_RUN)}.json\")\n",
    "\n",
    "BY_SEED = {}\n",
    "for seed in CFG.SEEDS:\n",
    "    print(f\"\\n================ seed {seed} ================\")\n",
    "    if os.path.exists(seed_file(seed)):\n",
    "        saved = json.load(open(seed_file(seed)))\n",
    "        for m in saved[\"meta\"]:\n",
    "            META[(m[\"task\"], m[\"mu\"], seed)] = m\n",
    "        BY_SEED[seed] = {\"rowsA\": saved[\"rowsA\"], \"rowsB\": saved[\"rowsB\"],\n",
    "                         \"analysis_A\": analyse_A(saved[\"rowsA\"])}\n",
    "        print(f\"loaded finished seed from {seed_file(seed)}\")\n",
    "        continue\n",
    "    t_seed = time.time()\n",
    "    for mu in CFG.MU_LIST:\n",
    "        for task in CFG.TASKS:\n",
    "            META[(task, mu, seed)] = finetune(task, mu, seed)\n",
    "    print(\"Fine-tuned endpoints (val loss / metric):\")\n",
    "    for mu in CFG.MU_LIST:\n",
    "        for task in CFG.TASKS:\n",
    "            m = META[(task, mu, seed)]\n",
    "            print(f\"  {task:5s} mu={mu:<5g} loss={m['val_loss']:.4f} \"\n",
    "                  f\"{TASK_METRIC[task]}={m['metric']:.4f}\")\n",
    "    rowsA = run_experiment_A(seed)\n",
    "    rowsB = run_experiment_B(seed)\n",
    "    BY_SEED[seed] = {\"rowsA\": rowsA, \"rowsB\": rowsB, \"analysis_A\": analyse_A(rowsA)}\n",
    "    tmp = seed_file(seed) + \".tmp\"\n",
    "    with open(tmp, \"w\") as f:\n",
    "        json.dump({\"seed\": seed, \"rowsA\": rowsA, \"rowsB\": rowsB,\n",
    "                   \"meta\": [META[(t, mu, seed)] for mu in CFG.MU_LIST for t in CFG.TASKS]},\n",
    "                  f, default=float)\n",
    "    os.replace(tmp, seed_file(seed))\n",
    "    print_A(BY_SEED[seed][\"analysis_A\"], f\"Experiment A, seed {seed}\")\n",
    "    print(f\"seed {seed} finished in {(time.time()-t_seed)/3600:.2f} h; saved to {seed_file(seed)}\")\n",
    "    _RUN_CACHE.clear()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# %% [12] Persist everything and print the paper-facing summary.\n",
    "first = CFG.SEEDS[0]\n",
    "all_A = [r for s in CFG.SEEDS for r in BY_SEED[s][\"rowsA\"]]\n",
    "all_B = [r for s in CFG.SEEDS for r in BY_SEED[s][\"rowsB\"]]\n",
    "summB = summarise_B(all_B)\n",
    "A1 = BY_SEED[first][\"analysis_A\"]\n",
    "\n",
    "def _across(key):\n",
    "    v = np.array([BY_SEED[s][\"analysis_A\"][key][\"rho\"] for s in CFG.SEEDS], float)\n",
    "    return {\"mean\": float(np.nanmean(v)),\n",
    "            \"sd\": float(np.nanstd(v, ddof=1)) if len(v) > 1 else 0.0,\n",
    "            \"per_seed\": [float(x) for x in v]}\n",
    "\n",
    "results = {\n",
    "    \"config\": {k: v for k, v in vars(CFG).items()\n",
    "               if not k.startswith(\"_\") and isinstance(v, (int, float, str,\n",
    "                                                          bool, list, tuple))},\n",
    "    \"seed\": first,\n",
    "    \"seeds\": list(CFG.SEEDS),\n",
    "    \"endpoints\": {f\"{t}|mu={mu:g}\": {\"val_loss\": m[\"val_loss\"], \"metric\": m[\"metric\"]}\n",
    "                  for (t, mu, s), m in META.items() if s == first},\n",
    "    \"endpoints_by_seed\": {str(s): {f\"{t}|mu={mu:g}\": {\"val_loss\": m[\"val_loss\"],\n",
    "                                                       \"metric\": m[\"metric\"],\n",
    "                                                       \"tau_sqnorm\": m.get(\"tau_sqnorm\")}\n",
    "                                   for (t, mu, s2), m in META.items() if s2 == s}\n",
    "                          for s in CFG.SEEDS},\n",
    "    # top-level experiment_A / experiment_B hold the FIRST seed, in the layout\n",
    "    # replot_study3_figs.py expects\n",
    "    \"experiment_A\": {\"rows\": BY_SEED[first][\"rowsA\"],\n",
    "                     \"spearman_diag\": A1[\"spearman_diag\"],\n",
    "                     \"spearman_fact\": A1[\"spearman_fact\"],\n",
    "                     \"max_eps_rel\": A1[\"max_eps_rel\"],\n",
    "                     \"max_eps_abs\": A1[\"max_eps_abs\"],\n",
    "                     \"scale_ratio_median\": A1[\"scale_ratio_median\"]},\n",
    "    \"experiment_B\": {\"rows\": BY_SEED[first][\"rowsB\"]},\n",
    "    \"by_seed\": {str(s): BY_SEED[s] for s in CFG.SEEDS},\n",
    "    \"across_seeds\": {\"spearman_diag\": _across(\"spearman_diag\"),\n",
    "                     \"spearman_fact\": _across(\"spearman_fact\"),\n",
    "                     \"spearman_dnorm_baseline\": _across(\"spearman_dnorm_baseline\"),\n",
    "                     \"experiment_B\": summB},\n",
    "}\n",
    "with open(os.path.join(CFG.OUT_DIR, \"study3_results.json\"), \"w\") as f:\n",
    "    json.dump(results, f, indent=2, default=float)\n",
    "\n",
    "plot_fig3(BY_SEED[first][\"rowsA\"], A1[\"spearman_diag\"][\"rho\"])\n",
    "plot_fig4(summB)\n",
    "\n",
    "print(\"=\" * 72)\n",
    "print(\"STUDY 3 SUMMARY  (paste this block back)\")\n",
    "print(\"=\" * 72)\n",
    "print(f\"seeds: {list(CFG.SEEDS)}   tasks: {CFG.TASKS}   epochs: {CFG.EPOCHS}   \"\n",
    "      f\"S_k normalized: {CFG.NORMALIZE_SK} ({CFG.SK_DTYPE})   DRY_RUN: {CFG.DRY_RUN}\")\n",
    "print(\"\\nEndpoints (validation loss / metric), first seed:\")\n",
    "for mu in CFG.MU_LIST:\n",
    "    print(\"  mu=%-5g \" % mu + \"  \".join(\n",
    "        f\"{t}: {META[(t, mu, first)]['val_loss']:.4f}/{META[(t, mu, first)]['metric']:.4f}\"\n",
    "        for t in CFG.TASKS))\n",
    "for s in CFG.SEEDS:\n",
    "    print_A(BY_SEED[s][\"analysis_A\"], f\"Experiment A, seed {s}\")\n",
    "if len(CFG.SEEDS) > 1:\n",
    "    print(\"\\nExperiment A across seeds (mean +/- sd of the per-seed Spearman):\")\n",
    "    for key, label in ((\"spearman_diag\", \"Omega_hat (diagonal)\"),\n",
    "                       (\"spearman_fact\", \"Omega_hat (factorized)\"),\n",
    "                       (\"spearman_dnorm_baseline\", \"baseline ||d||^2\")):\n",
    "        a = results[\"across_seeds\"][key]\n",
    "        print(f\"  {label:24s} {a['mean']:.3f} +/- {a['sd']:.3f}   per seed: \"\n",
    "              + \", \".join(f\"{x:.3f}\" for x in a[\"per_seed\"]))\n",
    "print(f\"\\nExperiment B (task arithmetic, w = {CFG.EXPB_WEIGHT}); mean +/- sd over \"\n",
    "      f\"{len(CFG.SEEDS)} seed(s):\")\n",
    "print(\"  pair        mu      0.5*max Omega_hat        max observed excess     own-task loss change\")\n",
    "for r in summB:\n",
    "    print(f\"  {r['pair']:11s} {r['mu']:<6g} {r['max_pred_excess_mean']:.3e} +/- {r['max_pred_excess_sd']:.1e}\"\n",
    "          f\"   {r['max_obs_excess_mean']:+.4f} +/- {r['max_obs_excess_sd']:.4f}\"\n",
    "          f\"     {100*r['mean_own_cost_rel_mean']:+.1f}%\")\n",
    "mu_hi = max(CFG.MU_LIST)\n",
    "worse = [r[\"pair\"] for r in summB if r[\"mu\"] == mu_hi\n",
    "         and r[\"max_obs_excess_mean\"] > next(q[\"max_obs_excess_mean\"] for q in summB\n",
    "                                             if q[\"pair\"] == r[\"pair\"] and q[\"mu\"] == 0.0)]\n",
    "print(f\"\\nPairs with HIGHER mean observed degradation at mu={mu_hi:g} than at mu=0: \"\n",
    "      f\"{len(worse)} of {len(CFG.PAIRS)}  {worse}\")\n",
    "print(f\"\\nArtifacts written to {CFG.OUT_DIR}/: fig3_omega_predicts.pdf, \"\n",
    "      f\"fig4_regularized_shift.pdf, study3_results.json\")\n",
    "if CFG.DRY_RUN:\n",
    "    print(\"\\n*** DRY_RUN numbers are meaningless -- \"\n",
    "          \"flip CFG.DRY_RUN = False and re-run all cells. ***\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Design notes\n",
    "\n",
    "- **Merging scope.** Task vectors and merges act on the shared encoder\n",
    "  (`bert.*`, embeddings and pooler included); each task keeps its own\n",
    "  classification head. All operators return merged updates in the *sum*\n",
    "  convention, so combining weight $w = 1/K$ recovers the mean.\n",
    "- **$\\bar S_k$ = optimizer byproduct.** The bias-corrected Adam second moment\n",
    "  at the end of fine-tuning, rescaled to unit operator norm when\n",
    "  `NORMALIZE_SK` is on. For $\\mu > 0$ the accumulator also sees the penalty\n",
    "  gradient, because the penalty is added to the gradient before the Adam step.\n",
    "- **$\\bar S_0$ is estimated separately.** Diagonal empirical Fisher of\n",
    "  pretrained BERT under its own MLM objective on wikitext-2 (one extra pass,\n",
    "  no task data), normalized to unit operator norm. The MLM model has no\n",
    "  pooler, so the penalty does not act on pooler parameters.\n",
    "- **$\\widehat{\\Omega}_k$ from actual displacements.** For TIES/DARE the\n",
    "  merged update is not a linear combination of the $\\tau_k$; the functional\n",
    "  is evaluated on the actual displacement $d_k = \\theta_m - \\theta_k$.\n",
    "- **Losses, not metrics, are primary.** Validation cross-entropy is the\n",
    "  quantity compared; accuracy / Matthews are recorded for reference.\n",
    "- **Seeds.** Within a seed, head initialisation and data order are identical\n",
    "  across $\\mu$, so Experiment B isolates the penalty. The base model and\n",
    "  $\\bar S_0$ are shared by all seeds.\n",
    "- **Differences from the August run.** (1) The training loader is re-seeded\n",
    "  for every run, so the data order is the same for every $\\mu$; in the\n",
    "  original notebook one loader was reused, so the $\\mu > 0$ runs saw a\n",
    "  different order. (2) $\\bar S_k$ is stored in float32 instead of float16.\n",
    "  (3) The functional is accumulated in float64. The $\\mu = 0$ runs of the\n",
    "  first seed use the same seed and order as before; small numerical\n",
    "  differences from the stored results are expected from (2), (3) and GPU\n",
    "  non-determinism.\n"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "colab": {
   "gpuType": "T4",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}
